Scattering amplitudes in AdS$_5\times$ S$^5$ from the pure spinor superstring

We formulate a BRST-invariant prescription for the integration of zero modes in the pure spinor superstring on $AdS_5\times S^5$. The measure includes contributions absent in flat space and admits a description in terms of picture changing operators or a non-minimal regulator. The prescription is valid for genus-zero amplitudes with arbitrary multiplicity and external states and removes a central obstacle to amplitude computations in this background. We use it to perform the first direct worldsheet computation of two and three-point amplitudes of half-BPS supergravity states. The properly normalised three-point amplitudes exactly reproduce the results of planar ${\mathcal N}=4$ super Yang-Mills theory.

==> anc/integrateXY.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     52274,       1466]
NotebookOptionsPosition[     47177,       1374]
NotebookOutlinePosition[     47581,       1390]
CellTagsIndexPosition[     47538,       1387]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Two- and three-point amplitudes: 
combination of the parts and integration over the bulk point\
\>", "Title",
 CellChangeTimes->{
  4.0039041121863937`*^9, 4.003905843573482*^9, {4.0043526649435472`*^9, 
   4.0043526684939747`*^9}},ExpressionUUID->"65261fda-ebc4-4842-859e-\
66f4e043ea83"],

Cell["\<\
This notebook takes the zero-mode integrals of the individual parts, \
parts2pt.m and parts3pt.m in the same directory, combines them with their \
weights and placements, and integrates over the bulk point (X, Y) in AdS5 x \
S5. It produces the two-point result (4.36) and the three-point result (5.7).\
\
\>", "Text",
 CellChangeTimes->{{4.003904117294527*^9, 4.0039041224603777`*^9}, 
   4.0039042111472588`*^9, {4.004334185952732*^9, 4.0043341860227833`*^9}, {
   4.004350885399291*^9, 4.00435090168006*^9}, {4.00435167868598*^9, 
   4.00435167898379*^9}, {4.004352691541497*^9, 
   4.004352691670258*^9}},ExpressionUUID->"40e6ea04-f23f-47da-9912-\
3fa33d047b36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"5c305ed1-c5b0-4f45-bb8f-157e4cab8e78"],

Cell[CellGroupData[{

Cell["Part files", "Section",
 CellChangeTimes->{{4.003904123420974*^9, 
  4.003904150726275*^9}},ExpressionUUID->"b192ec56-bcd8-4cee-b7b0-\
08eaef09b0e6"],

Cell["\<\
parts2pt.m is a list of entries {name, jL, jR, c, R}, parts3pt.m a list of \
entries {name, jL, jR, c, placements, R}; the headers of the files explain \
the fields. R is the zero-mode integral of the part at a fixed bulk point, in \
the frame x_i.X = y_i.Y = 1: a polynomial in the weights k_i and the \
invariants dot[xi, xj] = xi.xj, dot[yi, yj] = yi.yj. The weight c includes \
the multiplicity of the parts related by the symmetries and not listed. R is \
given as computed. In the paper we divided by the square of the normalisation \
factor  from (3.38)  tnorm^2, tnorm = 6*2^8*7. For the three-point function \
the placements {s1, s2, s3} of the vertex parts on the three points are \
listed: each contributes R with the labels 1, 2, 3 replaced by s1, s2, s3.\
\>", "Text",
 CellChangeTimes->{{4.003904124620661*^9, 4.0039041283400097`*^9}, 
   4.0043342013991528`*^9, {4.0043342848406343`*^9, 4.0043342939278307`*^9}, 
   4.004350941902952*^9, {4.004350971983663*^9, 4.004351036959661*^9}, 
   4.004351691655056*^9},ExpressionUUID->"08ce0dc6-2973-44e6-8efd-\
b190a42fb21b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tnorm", "=", " ", 
   RowBox[{"6", "*", 
    RowBox[{"2", "^", "8"}], "*", "7"}]}], ";"}]], "Input",
 CellChangeTimes->{4.004334082833761*^9, 4.004334307246888*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"07684119-66fc-4827-b3c2-a92a8048d077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"parts2", "=", 
   RowBox[{"Get", "[", "\"\<parts2pt.m\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"parts3", "=", 
   RowBox[{"Get", "[", "\"\<parts3pt.m\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "parts2", "]"}], ",", 
   RowBox[{"Length", "[", "parts3", "]"}]}], "}"}]}], "Input",
 CellLabel->"In[3]:=",ExpressionUUID->"0ff86a20-9873-4c02-b7b2-f3c3b1810c18"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "25"}], "}"}]], "Output",
 CellChangeTimes->{4.003904315955358*^9, 4.0039060608506193`*^9, 
  4.004334093251279*^9, 4.004334318059682*^9, 4.004351619415526*^9, 
  4.004351801276971*^9, 4.0043527786417*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"3ce1cb1e-d16d-4d00-a00f-26545d73bf0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "5", "]"}], "]"}], "===", "0"}], ",", "0", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"MonomialList", "[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
       "&"}], "/@", "parts2"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<part\>\"", ",", "\"\<jL\>\"", ",", "\"\<jR\>\"", 
       ",", "\"\<c\>\"", ",", "\"\<terms\>\""}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}], ",", 
   RowBox[{"Alignment", "->", "Left"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.003904289124175*^9, 4.003904311940548*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"496dfe74-7806-4d4b-8f6d-0b568d33ff69"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"part\"\>", "\<\"jL\"\>", "\<\"jR\"\>", "\<\"c\"\>", "\<\"terms\"\>"},
    {"\<\"V0JV6P-D\"\>", "0", "0", "2", "6"},
    {"\<\"V0JV8P-D\"\>", "0", "0", "2", "7"},
    {"\<\"V2JV4P-D\"\>", "0", "0", "2", "24"},
    {"\<\"V2JV6P-D\"\>", "0", "0", "2", "35"},
    {"\<\"V4JV4P-D\"\>", "0", "0", "1", "63"},
    {"\<\"V0JV4P-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["8", "3"]}], "4"},
    {"\<\"V0JV6P-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["8", "3"]}], "6"},
    {"\<\"V2JV2P-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["4", "3"]}], "9"},
    {"\<\"V2JV4P-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["8", "3"]}], "24"},
    {"\<\"V0JV2P-LL\"\>", "2", "0", 
     FractionBox["7", "15"], "2"},
    {"\<\"V0JV4P-LL\"\>", "2", "0", 
     FractionBox["7", "15"], "4"},
    {"\<\"V2JV2P-LL\"\>", "2", "0", 
     FractionBox["7", "30"], "9"},
    {"\<\"V0JV2P-LR\"\>", "1", "1", 
     FractionBox["8", "9"], "2"},
    {"\<\"V0JV4P-LR\"\>", "1", "1", 
     FractionBox["8", "9"], "4"},
    {"\<\"V2JV2P-LR\"\>", "1", "1", 
     FractionBox["4", "9"], "9"},
    {"\<\"V0JV0P-LLL\"\>", "3", "0", 
     RowBox[{"-", 
      FractionBox["28", "1485"]}], "1"},
    {"\<\"V0JV2P-LLL\"\>", "3", "0", 
     RowBox[{"-", 
      FractionBox["56", "1485"]}], "2"},
    {"\<\"V0JV0P-LLR\"\>", "2", "1", 
     RowBox[{"-", 
      FractionBox["7", "45"]}], "1"},
    {"\<\"V0JV2P-LLR\"\>", "2", "1", 
     RowBox[{"-", 
      FractionBox["14", "45"]}], "2"},
    {"\<\"V0JV0P-LLLL\"\>", "4", "0", 
     FractionBox["7", "7920"], "1"},
    {"\<\"V0JV0P-LLLR\"\>", "3", "1", 
     FractionBox["56", "4455"], "1"},
    {"\<\"V0JV0P-LLRR\"\>", "2", "2", 
     FractionBox["49", "3600"], "1"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{4.003904312818919*^9, 4.0039043167703333`*^9}, 
   4.0039060608753757`*^9, 4.00433409326506*^9, 4.004334318069992*^9, 
   4.004351619429885*^9, 4.004351801294441*^9, 4.0043527786519547`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"89bda8f9-20a1-436b-a705-d16b12a3994f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "4", "]"}], "]"}], ",", 
         RowBox[{"Length", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "6", "]"}], "]"}], "===", "0"}], ",", "0", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"MonomialList", "[", 
             RowBox[{"#", "[", 
              RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
       "&"}], "/@", "parts3"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<part\>\"", ",", "\"\<jL\>\"", ",", "\"\<jR\>\"", 
       ",", "\"\<c\>\"", ",", "\"\<placements\>\"", ",", "\"\<terms\>\""}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}], ",", 
   RowBox[{"Alignment", "->", "Left"}]}], "]"}]], "Input",
 CellLabel->"In[7]:=",ExpressionUUID->"ece2c925-a9b1-4647-8b9d-45ff6bf860f7"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"part\"\>", "\<\"jL\"\>", "\<\"jR\"\>", "\<\"c\"\>", "\<\"placements\
\"\>", "\<\"terms\"\>"},
    {"\<\"V0V0V10-D\"\>", "0", "0", "1", "3", "2"},
    {"\<\"V0V2V8-D\"\>", "0", "0", "1", "6", "27"},
    {"\<\"V0V4V6-D\"\>", "0", "0", "1", "6", "83"},
    {"\<\"V2V2V6-D\"\>", "0", "0", "1", "3", "551"},
    {"\<\"V2V4V4-D\"\>", "0", "0", "1", "3", "1079"},
    {"\<\"V0V0V8-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["4", "3"]}], "3", "2"},
    {"\<\"V0V2V6-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["4", "3"]}], "6", "21"},
    {"\<\"V0V4V4-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["4", "3"]}], "3", "56"},
    {"\<\"V2V2V4-L\"\>", "1", "0", 
     RowBox[{"-", 
      FractionBox["4", "3"]}], "3", "317"},
    {"\<\"V0V0V6-LL\"\>", "2", "0", 
     FractionBox["7", "30"], "3", "2"},
    {"\<\"V0V0V6-LR\"\>", "1", "1", 
     FractionBox["4", "9"], "3", "2"},
    {"\<\"V0V2V4-LL\"\>", "2", "0", 
     FractionBox["7", "30"], "6", "15"},
    {"\<\"V0V2V4-LR\"\>", "1", "1", 
     FractionBox["4", "9"], "6", "15"},
    {"\<\"V2V2V2-LL\"\>", "2", "0", 
     FractionBox["7", "30"], "1", "121"},
    {"\<\"V2V2V2-LR\"\>", "1", "1", 
     FractionBox["4", "9"], "1", "121"},
    {"\<\"V0V0V4-LLL\"\>", "3", "0", 
     RowBox[{"-", 
      FractionBox["28", "1485"]}], "3", "1"},
    {"\<\"V0V0V4-LLR\"\>", "2", "1", 
     RowBox[{"-", 
      FractionBox["7", "45"]}], "3", "1"},
    {"\<\"V0V2V2-LLL\"\>", "3", "0", 
     RowBox[{"-", 
      FractionBox["28", "1485"]}], "3", "6"},
    {"\<\"V0V2V2-LLR\"\>", "2", "1", 
     RowBox[{"-", 
      FractionBox["7", "45"]}], "3", "6"},
    {"\<\"V0V0V2-LLLL\"\>", "4", "0", 
     FractionBox["7", "7920"], "3", "1"},
    {"\<\"V0V0V2-LLLR\"\>", "3", "1", 
     FractionBox["56", "4455"], "3", "1"},
    {"\<\"V0V0V2-LLRR\"\>", "2", "2", 
     FractionBox["49", "3600"], "3", "1"},
    {"\<\"V0V0V0-LLLLL\"\>", "5", "0", 
     RowBox[{"-", 
      FractionBox["7", "257400"]}], "1", "0"},
    {"\<\"V0V0V0-LLLLR\"\>", "4", "1", 
     RowBox[{"-", 
      FractionBox["7", "11880"]}], "1", "0"},
    {"\<\"V0V0V0-LLLRR\"\>", "3", "2", 
     RowBox[{"-", 
      FractionBox["49", "22275"]}], "1", "0"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{4.003904335300023*^9, 4.003906060897153*^9, 
  4.0043340932851257`*^9, 4.0043343180904913`*^9, 4.004351619450013*^9, 
  4.00435180132157*^9, 4.00435277867209*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"07aceb48-a9a2-4584-97a3-0fc8f317f159"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Bulk integrals", "Section",ExpressionUUID->"ab29e6fd-fde8-4073-a3ca-8f41ba8384e4"],

Cell["Two points, eqs. (4.33), (4.34).", "Text",
 CellChangeTimes->{{4.004351104726269*^9, 4.004351118631597*^9}, 
   4.004351747766575*^9},ExpressionUUID->"dd651afd-5391-4e03-aeb0-\
31a28fec1428"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IAdS2", "[", "c_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "^", "c"}], 
    RowBox[{
     RowBox[{"Pi", "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"c", "-", "2"}], ")"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IS2", "[", "a_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"1", "-", "a"}], ")"}]}], 
    RowBox[{
     RowBox[{"Pi", "^", "3"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a", "+", "2"}], ")"}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"31d02548-ec02-4416-aed8-fdd548feeb91"],

Cell["Three points, eq. (5.5).", "Text",
 CellChangeTimes->{{4.004351134561309*^9, 4.004351143534647*^9}, 
   4.004351756559887*^9},ExpressionUUID->"19c227f5-35c2-4f68-bd89-\
cef12e27d495"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"IAdS3", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "k3", "-", "k1"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"a2", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k3", "-", "k2"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"a3", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k2", "-", "k3"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"s", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], "/", "2"}]}]}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], 
      RowBox[{
       RowBox[{"2", "^", "s"}], "/", "2"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"s", "-", "2"}], "]"}], 
      RowBox[{"Gamma", "[", "a1", "]"}], 
      RowBox[{"Gamma", "[", "a2", "]"}], 
      RowBox[{
       RowBox[{"Gamma", "[", "a3", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Gamma", "[", "k1", "]"}], 
         RowBox[{"Gamma", "[", "k2", "]"}], 
         RowBox[{"Gamma", "[", "k3", "]"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"IS3", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "+", "k3", "-", "k1"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"a2", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k3", "-", "k2"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"a3", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k2", "-", "k3"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"s", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], "/", "2"}]}]}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Pi", "^", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "2"}], ")"}], "!"}], 
         RowBox[{"2", "^", 
          RowBox[{"(", 
           RowBox[{"s", "-", "1"}], ")"}]}]}], ")"}]}], 
      RowBox[{"k1", "!"}], 
      RowBox[{"k2", "!"}], 
      RowBox[{
       RowBox[{"k3", "!"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", "!"}], 
         RowBox[{"a2", "!"}], 
         RowBox[{"a3", "!"}]}], ")"}]}]}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"13536cd9-9abb-47d1-8cc0-05357526a2ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integration of monomials", "Section",ExpressionUUID->"de304954-5c4a-45ba-beff-c475736ba8eb"],

Cell["\<\
For two points a monomial (x1.x2)^q (y1.y2)^s shifts the AdS weights to k + q \
and the S5 weights to k - s, eq. (4.35).\
\>", "Text",
 CellChangeTimes->{{4.004351218222826*^9, 
  4.004351219054069*^9}},ExpressionUUID->"4f08188c-e26e-4e6b-9afa-\
1aa5c9e0b9e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integral2", "[", 
   RowBox[{"q_", ",", "s_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "+", "q", "+", "s"}]], " ", 
    SuperscriptBox["\[Pi]", "5"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k", "+", "q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "k", "-", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "k", "-", "s"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{4.003904757947913*^9, 4.003904776398052*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a0fb03b0-7eb4-4847-b74d-0159aabc8773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"integral2", "[", 
    RowBox[{"q", ",", "s"}], "]"}], "-", 
   RowBox[{
    RowBox[{"IAdS2", "[", 
     RowBox[{"k", "+", "q"}], "]"}], 
    RowBox[{"IS2", "[", 
     RowBox[{"k", "-", "s"}], "]"}]}]}], "//", "FunctionExpand"}]], "Input",
 CellChangeTimes->{{4.003905533964315*^9, 4.003905559109878*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"38a47a8a-224a-4a17-8b6f-7dd61753f62e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{4.003905554048053*^9, 4.00390555939203*^9}, 
   4.003905611839952*^9, 4.003906060939699*^9, 4.0043340933004932`*^9, 
   4.00433431811423*^9, 4.004351619495517*^9, 4.004351801351141*^9, 
   4.004352778692327*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"837c8b03-302c-4772-9e7a-a6072b4fc664"]
}, Open  ]],

Cell["\<\
A monomial prod (x_i.x_j)^q_ij (y_i.y_j)^s_ij in the frame shifts the \
weights, k1 -> k1 + q12 + q13 in the AdS integral and k1 -> k1 - s12 - s13 in \
the S5 integral, and so on. The product of an AdS and a S5 integral is a \
rational function, which can be written in terms of Pochhammer symbols.\
\>", "Text",
 CellChangeTimes->{{4.004351296944268*^9, 4.004351334902659*^9}, 
   4.004351443182049*^9},ExpressionUUID->"ba7fa122-a78c-4cbe-9739-\
28c1abed3337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"integral3", "[", 
   RowBox[{"{", 
    RowBox[{
    "q12_", ",", "q13_", ",", "q23_", ",", "s12_", ",", "s13_", ",", "s23_"}],
     "}"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{
      "8", "+", "q12", "+", "q13", "+", "q23", "+", "s12", "+", "s13", "+", 
       "s23"}]], " ", "k1", " ", "k2", " ", "k3", " ", 
     SuperscriptBox["\[Pi]", "5"], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"k1", "+", "k2", "-", "k3"}], ")"}]}], ",", "q12"}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"k1", "-", "k2", "+", "k3"}], ")"}]}], ",", "q13"}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "k1"}], "+", "k2", "+", "k3"}], ")"}]}], ",", "q23"}], 
      "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "k1", "+", "k2", "+", "k3"}], ")"}]}], ",", 
       RowBox[{"q12", "+", "q13", "+", "q23"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k1", "+", "k2", "-", "k3", "-", 
          RowBox[{"2", " ", "s12"}]}], ")"}]}], ",", "s12"}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k1", "-", "k2", "+", "k3", "-", 
          RowBox[{"2", " ", "s13"}]}], ")"}]}], ",", "s13"}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "k1", "+", "k2", "+", "k3", "-", 
          RowBox[{"2", " ", "s23"}]}], ")"}]}], ",", "s23"}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "k1", "+", "k2", "+", "k3", "-", 
          RowBox[{"2", " ", "s12"}], "-", 
          RowBox[{"2", " ", "s13"}], "-", 
          RowBox[{"2", " ", "s23"}]}], ")"}]}], ",", 
       RowBox[{"s12", "+", "s13", "+", "s23"}]}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2", "-", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k1", "-", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "k1"}], "+", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "k1", "+", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k1", "+", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k1", "+", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", "k1", "+", "k2", "+", "k3"}], ")"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"k1", ",", 
       RowBox[{"q12", "+", "q13"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"k2", ",", 
       RowBox[{"q12", "+", "q23"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"k3", ",", 
       RowBox[{"q13", "+", "q23"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", "k1", "-", "s12", "-", "s13"}], ",", 
       RowBox[{"s12", "+", "s13"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", "k2", "-", "s12", "-", "s23"}], ",", 
       RowBox[{"s12", "+", "s23"}]}], "]"}], " ", 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"1", "+", "k3", "-", "s13", "-", "s23"}], ",", 
       RowBox[{"s13", "+", "s23"}]}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{4.003905445278496*^9, 4.003905452023678*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5bfdd47c-4d0f-4d60-9f91-5cd9b4a0a739"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"integral3", "[", 
    RowBox[{"{", 
     RowBox[{
     "q12", ",", "q13", ",", "q23", ",", "s12", ",", "s13", ",", "s23"}], 
     "}"}], "]"}], "-", 
   RowBox[{
    RowBox[{"IAdS3", "[", 
     RowBox[{
      RowBox[{"k1", "+", "q12", "+", "q13"}], ",", 
      RowBox[{"k2", "+", "q12", "+", "q23"}], ",", 
      RowBox[{"k3", "+", "q13", "+", "q23"}]}], "]"}], 
    RowBox[{"IS3", "[", 
     RowBox[{
      RowBox[{"k1", "-", "s12", "-", "s13"}], ",", 
      RowBox[{"k2", "-", "s12", "-", "s23"}], ",", 
      RowBox[{"k3", "-", "s13", "-", "s23"}]}], "]"}]}]}], "//", 
  "FunctionExpand"}]], "Input",
 CellChangeTimes->{
  4.003904769421879*^9, {4.003904934491652*^9, 4.0039049829556923`*^9}, {
   4.0039054655883503`*^9, 4.0039054725022573`*^9}, 4.003905530053452*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"a88cb7aa-6b28-46ab-a1b9-24ed53cfc02f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  4.0039047707805443`*^9, {4.00390497337225*^9, 4.0039049836616697`*^9}, {
   4.003905473011941*^9, 4.003905497265895*^9}, 4.003905530455866*^9, 
   4.003905609196217*^9, 4.0039060610443983`*^9, 4.0043340934025707`*^9, 
   4.004334318214172*^9, 4.004351619600425*^9, 4.004351801451871*^9, 
   4.004352778793515*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"65fc6b95-f742-4bd3-8a7a-eac61526448d"]
}, Open  ]],

Cell["\<\
Integrate3pt gives the integral of a polynomial over (X, Y). Integrate2pt \
divides by (k x1.x2), sets k1 = k2 = k and integrates over the slice and S5.\
\>", "Text",
 CellChangeTimes->{{4.004351461254313*^9, 
  4.00435148135188*^9}},ExpressionUUID->"694b2858-cb9d-411f-9484-\
878175f4355a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"x1", ",", "x2"}], "]"}], ",", 
     RowBox[{"dot", "[", 
      RowBox[{"y1", ",", "y2"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"x1", ",", "x2"}], "]"}], ",", 
     RowBox[{"dot", "[", 
      RowBox[{"x1", ",", "x3"}], "]"}], ",", 
     RowBox[{"dot", "[", 
      RowBox[{"x2", ",", "x3"}], "]"}], ",", 
     RowBox[{"dot", "[", 
      RowBox[{"y1", ",", "y2"}], "]"}], ",", 
     RowBox[{"dot", "[", 
      RowBox[{"y1", ",", "y3"}], "]"}], ",", 
     RowBox[{"dot", "[", 
      RowBox[{"y2", ",", "y3"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate2pt", "[", "e_", "]"}], ":=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Together", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], 
          RowBox[{"integral2", "@@", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], ")"}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"e", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", " ", 
               RowBox[{"dot", "[", 
                RowBox[{"x1", ",", "x2"}], "]"}]}], ")"}], "^", 
             RowBox[{"-", "1"}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"k1", "->", "k"}], ",", 
             RowBox[{"k2", "->", "k"}]}], "}"}]}], "]"}], ",", "vars2"}], 
        "]"}]}], "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Integrate3pt", "[", "e_", "]"}], ":=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Together", "[", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], 
          RowBox[{"integral3", "[", 
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "&"}], "/@", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "e", "]"}], ",", "vars3"}], "]"}]}], "]"}], 
     "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.00390478995656*^9, 4.003904793028058*^9}, {
  4.003905567468544*^9, 4.003905568349248*^9}, {4.003906038662785*^9, 
  4.003906045248394*^9}, {4.004351484763074*^9, 4.0043514885606833`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"3e6f5c9b-66d9-4f97-927c-2da24adaf4b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Combination of the parts", "Section",
 CellChangeTimes->{
  4.0039041371569967`*^9},ExpressionUUID->"2294a941-61f0-480c-baaa-\
1f28e9f82748"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dotOrder", "[", "e_", "]"}], ":=", 
   RowBox[{"e", "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"dot", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "/;", 
      RowBox[{"!", 
       RowBox[{"OrderedQ", "[", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}], "]"}]}]}], ":>", 
     RowBox[{"dot", "[", 
      RowBox[{"b", ",", "a"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"relabel", "[", 
    RowBox[{"e_", ",", "pl_List"}], "]"}], ":=", 
   RowBox[{"dotOrder", "[", 
    RowBox[{"e", "/.", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<k\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "->", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<k\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"pl", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "->", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"pl", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<y\>\"", "<>", 
             RowBox[{"ToString", "[", "n", "]"}]}], "]"}], "->", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<y\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{"pl", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "3"}], "}"}]}], "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"part2", "[", 
    RowBox[{"{", 
     RowBox[{"name_", ",", "jL_", ",", "jR_", ",", "c_", ",", "R_"}], "}"}], 
    "]"}], ":=", 
   RowBox[{"Integrate2pt", "[", 
    RowBox[{"c", "R"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"part3", "[", 
    RowBox[{"{", 
     RowBox[{
     "name_", ",", "jL_", ",", "jR_", ",", "c_", ",", "pls_", ",", "R_"}], 
     "}"}], "]"}], ":=", 
   RowBox[{"Integrate3pt", "[", 
    RowBox[{"c", 
     RowBox[{"Total", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"relabel", "[", 
         RowBox[{"R", ",", "#"}], "]"}], "&"}], "/@", "pls"}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"3c004864-e7f5-49d3-aeab-94f9dcb6025c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Two-point function", "Section",ExpressionUUID->"d385610e-0942-4753-b558-e274a8687dad"],

Cell["\<\
Contributions of the orders j = 0, ..., 4 and the total (4.36).\
\>", "Text",
 CellChangeTimes->{{4.004351527431676*^9, 
  4.004351559903317*^9}},ExpressionUUID->"ab8c542a-d20e-4800-92f2-\
3d2ba7e17af0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"orders2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{"Together", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"part2", "/@", 
         RowBox[{"Select", "[", 
          RowBox[{"parts2", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "==", "j"}], "&"}]}], 
          "]"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"orders2", "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}], ",", 
   RowBox[{"Alignment", "->", "Left"}]}], "]"}]}], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"0f003920-20ff-4352-b766-f471d9239312"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "15908930"}], "-", 
          RowBox[{"31416645", " ", "k"}], "+", 
          RowBox[{"154998896", " ", 
           SuperscriptBox["k", "2"]}], "+", 
          RowBox[{"118995005", " ", 
           SuperscriptBox["k", "3"]}], "-", 
          RowBox[{"85848279", " ", 
           SuperscriptBox["k", "4"]}], "-", 
          RowBox[{"59708858", " ", 
           SuperscriptBox["k", "5"]}], "+", 
          RowBox[{"11520000", " ", 
           SuperscriptBox["k", "6"]}], "+", 
          RowBox[{"7526400", " ", 
           SuperscriptBox["k", "7"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "5"]}], 
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], " ", "k", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}], "2"]}]]}]},
    {"1", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"149391832", "+", 
          RowBox[{"336902614", " ", "k"}], "-", 
          RowBox[{"811621435", " ", 
           SuperscriptBox["k", "2"]}], "-", 
          RowBox[{"949270218", " ", 
           SuperscriptBox["k", "3"]}], "+", 
          RowBox[{"229040493", " ", 
           SuperscriptBox["k", "4"]}], "+", 
          RowBox[{"281260496", " ", 
           SuperscriptBox["k", "5"]}], "+", 
          RowBox[{"21196800", " ", 
           SuperscriptBox["k", "6"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "5"]}], 
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], " ", "k", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "k"}], ")"}], "2"]}]]}]},
    {"2", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1675764802", "+", 
         RowBox[{"682358843", " ", "k"}], "-", 
         RowBox[{"3205722574", " ", 
          SuperscriptBox["k", "2"]}], "-", 
         RowBox[{"1324482455", " ", 
          SuperscriptBox["k", "3"]}], "+", 
         RowBox[{"1745619732", " ", 
          SuperscriptBox["k", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "5"]}], 
      RowBox[{"225", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "k"}], ")"}]}]]},
    {"3", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "200458626"}], "+", 
         RowBox[{"747491591", " ", "k"}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "5"]}], 
      RowBox[{"2475", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "k"}], ")"}]}]]},
    {"4", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"137467184", " ", 
        SuperscriptBox["\[Pi]", "5"]}], 
       RowBox[{"99", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}]}]]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{4.003904500564413*^9, 4.003904803585559*^9, 
  4.003905622854775*^9, 4.003906061084174*^9, 4.004334093448762*^9, 
  4.004334318255024*^9, 4.004351619655097*^9, 4.004351801494075*^9, 
  4.004352778835578*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"dd21d5df-841a-415f-907a-4a6e6e0607eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NkoverK2", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{"Total", "[", "orders2", "]"}], "]"}], "/", 
    RowBox[{"tnorm", "^", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0043343929377737`*^9, 4.004334430319873*^9}, {
  4.0043515673285723`*^9, 4.004351567711459*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1a12dbfc-b018-4aba-b7cd-fb6a92bc7710"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\[Pi]", "5"], 
   RowBox[{"32", " ", "k"}]]}]], "Output",
 CellChangeTimes->{4.00390450418007*^9, 4.003904808225153*^9, 
  4.003905626064505*^9, 4.003906061094613*^9, 4.004334093457549*^9, 
  4.004334318263824*^9, 4.004334399147069*^9, 4.004334430857312*^9, 
  4.004351619666388*^9, 4.0043518015020742`*^9, 4.004352778844092*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"1f793937-08c9-4f7e-ba70-ad46078857d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Three-point function", "Section",ExpressionUUID->"059b80be-7fa5-4eab-914d-7e10beb8d01c"],

Cell["\<\
Contributions of the orders j = 0, ..., 5. They are large rational functions \
of the k_i; their sum is eq. (5.7).\
\>", "Text",
 CellChangeTimes->{{4.0043515757807198`*^9, 
  4.004351593287867*^9}},ExpressionUUID->"518ade91-b8fb-4b89-91cc-\
f5d48e1867cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"orders3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{"Together", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"part3", "/@", 
         RowBox[{"Select", "[", 
          RowBox[{"parts3", ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "==", "j"}], "&"}]}], 
          "]"}]}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"LeafCount", "/@", "orders3"}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"a476e530-86d8-44ad-be0e-45ba237faa4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6983", ",", "6488", ",", "2148", ",", "1189", ",", "64", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{4.003905650844638*^9, 4.003906074990774*^9, 
  4.004334106824646*^9, 4.0043343320759373`*^9, 4.004351633454215*^9, 
  4.004351815288124*^9, 4.0043527927838593`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"32ac6810-fe06-48ba-ab21-985465440597"]
}, Open  ]],

Cell["On the diagonal k1 = k2 = k3 = k:", "Text",
 CellChangeTimes->{4.003905736051319*^9, 
  4.004351600958905*^9},ExpressionUUID->"b8ff7776-71dc-485b-9821-\
744671ec114c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"orders3", "[", 
          RowBox[{"[", 
           RowBox[{"j", "+", "1"}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"k1", "->", "k"}], ",", 
           RowBox[{"k2", "->", "k"}], ",", 
           RowBox[{"k3", "->", "k"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}], ",", 
   RowBox[{"Alignment", "->", "Left"}]}], "]"}]], "Input",
 CellChangeTimes->{4.003905770339879*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"f83ed74f-1666-4554-9c1b-d4dc44e83865"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11857143808"}], "+", 
          RowBox[{"123738003328", " ", 
           SuperscriptBox["k", "2"]}], "-", 
          RowBox[{"40169498592", " ", 
           SuperscriptBox["k", "4"]}], "-", 
          RowBox[{"166667837084", " ", 
           SuperscriptBox["k", "6"]}], "+", 
          RowBox[{"149888245685", " ", 
           SuperscriptBox["k", "8"]}], "-", 
          RowBox[{"46362880914", " ", 
           SuperscriptBox["k", "10"]}], "+", 
          RowBox[{"4877107200", " ", 
           SuperscriptBox["k", "12"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "5"]}], 
       RowBox[{"100", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"3", " ", "k"}]}], ")"}]}]]}]},
    {"1", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10099709952"}], "-", 
          RowBox[{"250466148224", " ", 
           SuperscriptBox["k", "2"]}], "-", 
          RowBox[{"339116927648", " ", 
           SuperscriptBox["k", "4"]}], "+", 
          RowBox[{"991117360308", " ", 
           SuperscriptBox["k", "6"]}], "-", 
          RowBox[{"551932424495", " ", 
           SuperscriptBox["k", "8"]}], "+", 
          RowBox[{"82190239266", " ", 
           SuperscriptBox["k", "10"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "5"]}], 
       RowBox[{"100", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "k"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "k"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"3", " ", "k"}]}], ")"}]}]]}]},
    {"2", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"55058896384", "-", 
         RowBox[{"238513016752", " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"605447335096", " ", 
          SuperscriptBox["k", "4"]}], "-", 
         RowBox[{"569094512632", " ", 
          SuperscriptBox["k", "6"]}], "+", 
         RowBox[{"175578515379", " ", 
          SuperscriptBox["k", "8"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "5"]}], 
      RowBox[{"225", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", "k"}]}], ")"}]}]]},
    {"3", 
     FractionBox[
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{"18645912872", "-", 
         RowBox[{"42706439168", " ", 
          SuperscriptBox["k", "2"]}], "+", 
         RowBox[{"20720113451", " ", 
          SuperscriptBox["k", "4"]}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "5"]}], 
      RowBox[{"2475", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "k"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"3", " ", "k"}]}], ")"}]}]]},
    {"4", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"559735161344", " ", 
        SuperscriptBox["\[Pi]", "5"]}], 
       RowBox[{"2475", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"3", " ", "k"}]}], ")"}]}]]}]},
    {"5", "0"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{4.003905709017857*^9, 4.00390577836304*^9, 
  4.003906075038848*^9, 4.004334106875548*^9, 4.0043343321208067`*^9, 
  4.0043516335003023`*^9, 4.004351815337576*^9, 4.004352792835025*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"3c9a733b-279e-4aa4-b520-ef2c7cb320be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C123overK3", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"Together", "[", 
     RowBox[{"Total", "[", "orders3", "]"}], "]"}], "/", 
    RowBox[{"tnorm", "^", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.004334403185236*^9, 4.0043344240894337`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b5b15372-9aec-44bb-b68e-f030985811f0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\[Pi]", "5"], "64"]}]], "Output",
 CellChangeTimes->{
  4.003905655678097*^9, 4.0039057822525043`*^9, 4.003906075099472*^9, 
   4.004334106943308*^9, 4.004334332183194*^9, {4.004334408228093*^9, 
   4.0043344246934853`*^9}, 4.00435163356072*^9, 4.0043518153976173`*^9, 
   4.004352792896874*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"dfcdeb5a-bc51-4594-a205-f496906c3ffa"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1255.5, 738.75},
WindowMargins->{{Automatic, -1257.75}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3de456cb-78ea-402c-99ea-b5a6bed6361f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 299, 7, 157, "Title",ExpressionUUID->"65261fda-ebc4-4842-859e-66f4e043ea83"],
Cell[878, 31, 676, 12, 55, "Text",ExpressionUUID->"40e6ea04-f23f-47da-9912-3fa33d047b36"],
Cell[1557, 45, 201, 4, 29, "Input",ExpressionUUID->"5c305ed1-c5b0-4f45-bb8f-157e4cab8e78"],
Cell[CellGroupData[{
Cell[1783, 53, 155, 3, 65, "Section",ExpressionUUID->"b192ec56-bcd8-4cee-b7b0-08eaef09b0e6"],
Cell[1941, 58, 1092, 16, 99, "Text",ExpressionUUID->"08ce0dc6-2973-44e6-8efd-b190a42fb21b"],
Cell[3036, 76, 277, 6, 29, "Input",ExpressionUUID->"07684119-66fc-4827-b3c2-a92a8048d077"],
Cell[CellGroupData[{
Cell[3338, 86, 438, 11, 69, "Input",ExpressionUUID->"0ff86a20-9873-4c02-b7b2-f3c3b1810c18"],
Cell[3779, 99, 333, 6, 33, "Output",ExpressionUUID->"3ce1cb1e-d16d-4d00-a00f-26545d73bf0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4149, 110, 1262, 33, 49, "Input",ExpressionUUID->"496dfe74-7806-4d4b-8f6d-0b568d33ff69"],
Cell[5414, 145, 2281, 59, 558, "Output",ExpressionUUID->"89bda8f9-20a1-436b-a705-d16b12a3994f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7732, 209, 1348, 36, 49, "Input",ExpressionUUID->"ece2c925-a9b1-4647-8b9d-45ff6bf860f7"],
Cell[9083, 247, 2716, 69, 634, "Output",ExpressionUUID->"07aceb48-a9a2-4584-97a3-0fc8f317f159"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11848, 322, 88, 0, 65, "Section",ExpressionUUID->"ab29e6fd-fde8-4073-a3ca-8f41ba8384e4"],
Cell[11939, 324, 197, 3, 33, "Text",ExpressionUUID->"dd651afd-5391-4e03-aeb0-31a28fec1428"],
Cell[12139, 329, 835, 29, 53, "Input",ExpressionUUID->"31d02548-ec02-4416-aed8-fdd548feeb91"],
Cell[12977, 360, 189, 3, 33, "Text",ExpressionUUID->"19c227f5-35c2-4f68-bd89-cef12e27d495"],
Cell[13169, 365, 2733, 86, 97, "Input",ExpressionUUID->"13536cd9-9abb-47d1-8cc0-05357526a2ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15939, 456, 98, 0, 65, "Section",ExpressionUUID->"de304954-5c4a-45ba-beff-c475736ba8eb"],
Cell[16040, 458, 270, 6, 33, "Text",ExpressionUUID->"4f08188c-e26e-4e6b-9afa-1aa5c9e0b9e7"],
Cell[16313, 466, 726, 21, 52, "Input",ExpressionUUID->"a0fb03b0-7eb4-4847-b74d-0159aabc8773"],
Cell[CellGroupData[{
Cell[17064, 491, 430, 11, 29, "Input",ExpressionUUID->"38a47a8a-224a-4a17-8b6f-7dd61753f62e"],
Cell[17497, 504, 339, 5, 33, "Output",ExpressionUUID->"837c8b03-302c-4772-9e7a-a6072b4fc664"]
}, Open  ]],
Cell[17851, 512, 471, 8, 55, "Text",ExpressionUUID->"ba7fa122-a78c-4cbe-9739-28c1abed3337"],
Cell[18325, 522, 4276, 117, 202, "Input",ExpressionUUID->"5bfdd47c-4d0f-4d60-9f91-5cd9b4a0a739"],
Cell[CellGroupData[{
Cell[22626, 643, 898, 23, 29, "Input",ExpressionUUID->"a88cb7aa-6b28-46ab-a1b9-24ed53cfc02f"],
Cell[23527, 668, 443, 7, 33, "Output",ExpressionUUID->"65fc6b95-f742-4bd3-8a7a-eac61526448d"]
}, Open  ]],
Cell[23985, 678, 301, 6, 33, "Text",ExpressionUUID->"694b2858-cb9d-411f-9484-878175f4355a"],
Cell[24289, 686, 2703, 78, 91, "Input",ExpressionUUID->"3e6f5c9b-66d9-4f97-927c-2da24adaf4b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27029, 769, 147, 3, 65, "Section",ExpressionUUID->"2294a941-61f0-480c-baaa-1f28e9f82748"],
Cell[27179, 774, 2727, 78, 193, "Input",ExpressionUUID->"3c004864-e7f5-49d3-aeab-94f9dcb6025c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29943, 857, 92, 0, 65, "Section",ExpressionUUID->"d385610e-0942-4753-b558-e274a8687dad"],
Cell[30038, 859, 213, 5, 33, "Text",ExpressionUUID->"ab8c542a-d20e-4800-92f2-3d2ba7e17af0"],
Cell[CellGroupData[{
Cell[30276, 868, 1168, 34, 49, "Input",ExpressionUUID->"0f003920-20ff-4352-b766-f471d9239312"],
Cell[31447, 904, 4821, 140, 185, "Output",ExpressionUUID->"dd21d5df-841a-415f-907a-4a6e6e0607eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36305, 1049, 418, 9, 29, "Input",ExpressionUUID->"1a12dbfc-b018-4aba-b7cd-fb6a92bc7710"],
Cell[36726, 1060, 471, 9, 54, "Output",ExpressionUUID->"1f793937-08c9-4f7e-ba70-ad46078857d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[37246, 1075, 94, 0, 65, "Section",ExpressionUUID->"059b80be-7fa5-4eab-914d-7e10beb8d01c"],
Cell[37343, 1077, 266, 6, 33, "Text",ExpressionUUID->"518ade91-b8fb-4b89-91cc-f5d48e1867cf"],
Cell[CellGroupData[{
Cell[37634, 1087, 803, 22, 49, "Input",ExpressionUUID->"a476e530-86d8-44ad-be0e-45ba237faa4b"],
Cell[38440, 1111, 395, 8, 33, "Output",ExpressionUUID->"32ac6810-fe06-48ba-ab21-985465440597"]
}, Open  ]],
Cell[38850, 1122, 173, 3, 33, "Text",ExpressionUUID->"b8ff7776-71dc-485b-9821-744671ec114c"],
Cell[CellGroupData[{
Cell[39048, 1129, 797, 22, 29, "Input",ExpressionUUID->"f83ed74f-1666-4554-9c1b-d4dc44e83865"],
Cell[39848, 1153, 6443, 192, 210, "Output",ExpressionUUID->"3c9a733b-279e-4aa4-b520-ef2c7cb320be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46328, 1350, 369, 8, 29, "Input",ExpressionUUID->"b5b15372-9aec-44bb-b68e-f030985811f0"],
Cell[46700, 1360, 437, 9, 67, "Output",ExpressionUUID->"dfcdeb5a-bc51-4594-a205-f496906c3ffa"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/parts2pt.m <==
(* Two-point function <V(1) j_D V(2) P> of the paper: the 22 parts and their zero-mode integrals.

   Each entry is {name, jL, jR, c, R}:
     name   VaJVbP-S: the product V_a(1) j_D V_b(2) P (f_L)^jL (f_R)^jR of the vertex parts V_a, V_b at the
            points 1, 2, the operators j_D and P = Q phi_0 and the picture changing corrections, with the sector
            assignment S of the corrections (D: none, L: one in the L sector, LR: one in each sector, ...);
     jL, jR the number of corrections in the sectors L and R;
     c      the weight c(jL, jR) = kappa_jL kappa_jR/(jL! jR!)^2 times the number of parts equal to this
            one by a symmetry and not listed: the exchange of the points (factor 2 for a != b) and the L <-> R
            mirror (factor 2 for jL != jR);
     R      the zero-mode integral, summed over the jL! jR! assignments of the corrections to the indices
            of f's, at a fixed bulk point (X, Y), in the frame x_i.X = y_i.Y = 1:
            a polynomial in the weights k1, k2 and in dot[x1, x2] = x1.x2, dot[y1, y2] = y1.y2. It is given as
            computed. When including the normalisation factor from (3.38) it is R/10752^2.
   Usage: parts2pt = Get["parts2pt.m"]. Combination and integration over (X, Y): integrateXY.nb. *)
{
  {"V0JV6P-D", 0, 0, 2, (-1388061*k2*dot[x1, x2])/50 - (118791*k2^2*dot[x1, x2])/25 + (129606*k2^3*dot[x1, x2])/25 - (882921*k2*dot[x1, x2]^2)/100 + (352251*k2^2*dot[x1, x2]^2)/50 + (102669*k2^3*dot[x1, x2]^2)/25},
  {"V0JV8P-D", 0, 0, 2, (-548628*k2*dot[x1, x2])/25 - 963*k2^2*dot[x1, x2] + (108012*k2^3*dot[x1, x2])/25 + (1121058*k2*dot[x1, x2]^2)/25 + (2043987*k2^2*dot[x1, x2]^2)/50 - (229686*k2^3*dot[x1, x2]^2)/25 - (144216*k2^4*dot[x1, x2]^2)/25},
  {"V2JV4P-D", 0, 0, 2, (-226521*k1*k2*dot[x1, x2])/50 + (388818*k1*k2^2*dot[x1, x2])/25 - (2232111*k1*k2*dot[x1, x2]^2)/100 + 18789*k1*k2^2*dot[x1, x2]^2 + (293007*k1*k2*dot[x1, x2]^3)/100 + (671511*k1*k2^2*dot[x1, x2]^3)/100 - (2949*k1*k2*dot[x1, x2]^4)/200 + (28941*k1*k2^2*dot[x1, x2]^4)/200 + (1420767*k1*k2*dot[x1, x2]*dot[y1, y2])/40 + (1086867*k1*k2^2*dot[x1, x2]*dot[y1, y2])/100 - (2086191*k1*k2*dot[x1, x2]^2*dot[y1, y2])/200 + (6086919*k1*k2^2*dot[x1, x2]^2*dot[y1, y2])/200 - (5083761*k1*k2*dot[x1, x2]^3*dot[y1, y2])/800 - (241791*k1*k2^2*dot[x1, x2]^3*dot[y1, y2])/200 + (1971*k1*k2*dot[x1, x2]^4*dot[y1, y2])/100 - (8361*k1*k2^2*dot[x1, x2]^4*dot[y1, y2])/200 - (635823*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/400 + (54471*k1*k2^2*dot[x1, x2]*dot[y1, y2]^2)/200 - (59289*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/80 + (471783*k1*k2^2*dot[x1, x2]^2*dot[y1, y2]^2)/400 - (476763*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/1600 + (213501*k1*k2^2*dot[x1, x2]^3*dot[y1, y2]^2)/400 + (7587*k1*k2*dot[x1, x2]^4*dot[y1, y2]^2)/400 + (1629*k1*k2^2*dot[x1, x2]^4*dot[y1, y2]^2)/25},
  {"V2JV6P-D", 0, 0, 2, (-213741*k1*k2*dot[x1, x2])/25 + (216024*k1*k2^2*dot[x1, x2])/25 + (2472069*k1*k2*dot[x1, x2]^2)/25 - (986361*k1*k2^2*dot[x1, x2]^2)/50 - (631614*k1*k2^3*dot[x1, x2]^2)/25 + (1178307*k1*k2*dot[x1, x2]^3)/40 - (25041*k1*k2^2*dot[x1, x2]^3)/4 - (322443*k1*k2^3*dot[x1, x2]^3)/50 + (1459551*k1*k2*dot[x1, x2]^4)/400 + (3741*k1*k2^2*dot[x1, x2]^4)/100 - (41391*k1*k2^3*dot[x1, x2]^4)/100 + (5331789*k1*k2*dot[x1, x2]*dot[y1, y2])/100 + (17997*k1*k2^2*dot[x1, x2]*dot[y1, y2])/25 - (356754*k1*k2^3*dot[x1, x2]*dot[y1, y2])/25 + (63596331*k1*k2*dot[x1, x2]^2*dot[y1, y2])/400 - (22497*k1*k2^2*dot[x1, x2]^2*dot[y1, y2])/50 - (869409*k1*k2^3*dot[x1, x2]^2*dot[y1, y2])/25 + (6478467*k1*k2*dot[x1, x2]^3*dot[y1, y2])/160 - (643263*k1*k2^2*dot[x1, x2]^3*dot[y1, y2])/50 - (251097*k1*k2^3*dot[x1, x2]^3*dot[y1, y2])/25 + (20577*k1*k2*dot[x1, x2]^4*dot[y1, y2])/400 - (7119*k1*k2^2*dot[x1, x2]^4*dot[y1, y2])/25 - (4323*k1*k2^3*dot[x1, x2]^4*dot[y1, y2])/50 + (47619*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/200 + (23949*k1*k2^2*dot[x1, x2]*dot[y1, y2]^2)/25 - (15999*k1*k2^3*dot[x1, x2]*dot[y1, y2]^2)/50 + (19004247*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/800 + (5721*k1*k2^2*dot[x1, x2]^2*dot[y1, y2]^2)/5 - (357177*k1*k2^3*dot[x1, x2]^2*dot[y1, y2]^2)/100 + (3393147*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/1600 - (40791*k1*k2^2*dot[x1, x2]^3*dot[y1, y2]^2)/100 - (62127*k1*k2^3*dot[x1, x2]^3*dot[y1, y2]^2)/50 + (119757*k1*k2*dot[x1, x2]^4*dot[y1, y2]^2)/200 - (64959*k1*k2^2*dot[x1, x2]^4*dot[y1, y2]^2)/200 - (4647*k1*k2^3*dot[x1, x2]^4*dot[y1, y2]^2)/25},
  {"V4JV4P-D", 0, 0, 1, (272268*k1*k2*dot[x1, x2])/25 + (108012*k1^2*k2*dot[x1, x2])/25 + (108012*k1*k2^2*dot[x1, x2])/25 + (4133529*k1*k2*dot[x1, x2]^2)/50 - (639417*k1^2*k2*dot[x1, x2]^2)/50 - (639417*k1*k2^2*dot[x1, x2]^2)/50 - (974796*k1^2*k2^2*dot[x1, x2]^2)/25 + (693369*k1*k2*dot[x1, x2]^3)/10 - (1077687*k1^2*k2*dot[x1, x2]^3)/100 - (1077687*k1*k2^2*dot[x1, x2]^3)/100 - (322443*k1^2*k2^2*dot[x1, x2]^3)/25 + (1023681*k1*k2*dot[x1, x2]^4)/200 - (4689*k1^2*k2*dot[x1, x2]^4)/50 - (4689*k1*k2^2*dot[x1, x2]^4)/50 - (41391*k1^2*k2^2*dot[x1, x2]^4)/50 + (1599726*k1*k2*dot[x1, x2]*dot[y1, y2])/25 + (780369*k1^2*k2*dot[x1, x2]*dot[y1, y2])/50 + (780369*k1*k2^2*dot[x1, x2]*dot[y1, y2])/50 - (713508*k1^2*k2^2*dot[x1, x2]*dot[y1, y2])/25 + (1764051*k1*k2*dot[x1, x2]^2*dot[y1, y2])/8 - (4378317*k1^2*k2*dot[x1, x2]^2*dot[y1, y2])/100 - (4378317*k1*k2^2*dot[x1, x2]^2*dot[y1, y2])/100 - (1308297*k1^2*k2^2*dot[x1, x2]^2*dot[y1, y2])/25 + (27343197*k1*k2*dot[x1, x2]^3*dot[y1, y2])/400 - (323877*k1^2*k2*dot[x1, x2]^3*dot[y1, y2])/40 - (323877*k1*k2^2*dot[x1, x2]^3*dot[y1, y2])/40 - (1522527*k1^2*k2^2*dot[x1, x2]^3*dot[y1, y2])/50 + (39504*k1*k2*dot[x1, x2]^4*dot[y1, y2])/25 + (48309*k1^2*k2*dot[x1, x2]^4*dot[y1, y2])/400 + (48309*k1*k2^2*dot[x1, x2]^4*dot[y1, y2])/400 - (10368*k1^2*k2^2*dot[x1, x2]^4*dot[y1, y2])/25 + (1555017*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/100 - (313239*k1^2*k2*dot[x1, x2]*dot[y1, y2]^2)/50 - (313239*k1*k2^2*dot[x1, x2]*dot[y1, y2]^2)/50 + (39108*k1^2*k2^2*dot[x1, x2]*dot[y1, y2]^2)/25 + (13292283*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/400 + (4461033*k1^2*k2*dot[x1, x2]^2*dot[y1, y2]^2)/200 + (4461033*k1*k2^2*dot[x1, x2]^2*dot[y1, y2]^2)/200 - (783153*k1^2*k2^2*dot[x1, x2]^2*dot[y1, y2]^2)/25 + (175887*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/800 + (18021*k1^2*k2*dot[x1, x2]^3*dot[y1, y2]^2)/10 + (18021*k1*k2^2*dot[x1, x2]^3*dot[y1, y2]^2)/10 - (277527*k1^2*k2^2*dot[x1, x2]^3*dot[y1, y2]^2)/50 + (167937*k1*k2*dot[x1, x2]^4*dot[y1, y2]^2)/400 - (190983*k1^2*k2*dot[x1, x2]^4*dot[y1, y2]^2)/800 - (190983*k1*k2^2*dot[x1, x2]^4*dot[y1, y2]^2)/800 - (8724*k1^2*k2^2*dot[x1, x2]^4*dot[y1, y2]^2)/25 + (22923*k1*k2*dot[x1, x2]*dot[y1, y2]^3)/50 - (18747*k1^2*k2*dot[x1, x2]*dot[y1, y2]^3)/200 - (18747*k1*k2^2*dot[x1, x2]*dot[y1, y2]^3)/200 - (522*k1^2*k2^2*dot[x1, x2]*dot[y1, y2]^3)/25 + (66999*k1*k2*dot[x1, x2]^2*dot[y1, y2]^3)/25 + (48063*k1^2*k2*dot[x1, x2]^2*dot[y1, y2]^3)/100 + (48063*k1*k2^2*dot[x1, x2]^2*dot[y1, y2]^3)/100 - (57531*k1^2*k2^2*dot[x1, x2]^2*dot[y1, y2]^3)/50 - (44019*k1*k2*dot[x1, x2]^3*dot[y1, y2]^3)/200 - (13353*k1^2*k2*dot[x1, x2]^3*dot[y1, y2]^3)/160 - (13353*k1*k2^2*dot[x1, x2]^3*dot[y1, y2]^3)/160 + (3462*k1^2*k2^2*dot[x1, x2]^3*dot[y1, y2]^3)/25 + (21*k1*k2*dot[x1, x2]^4*dot[y1, y2]^3)/50 + (1587*k1^2*k2*dot[x1, x2]^4*dot[y1, y2]^3)/40 + (1587*k1*k2^2*dot[x1, x2]^4*dot[y1, y2]^3)/40 - (1989*k1^2*k2^2*dot[x1, x2]^4*dot[y1, y2]^3)/50},
  {"V0JV4P-L", 1, 0, -8/3, (-36442587*k2*dot[x1, x2])/400 - (2315523*k2^2*dot[x1, x2])/100 - (601797*k2*dot[x1, x2]^2)/32 - (419199*k2^2*dot[x1, x2]^2)/200},
  {"V0JV6P-L", 1, 0, -8/3, (-3480411*k2*dot[x1, x2])/80 + (3899673*k2^2*dot[x1, x2])/200 + (362301*k2^3*dot[x1, x2])/100 + (11641581*k2*dot[x1, x2]^2)/160 + (26708181*k2^2*dot[x1, x2]^2)/400 + (964803*k2^3*dot[x1, x2]^2)/200},
  {"V2JV2P-L", 1, 0, -4/3, (-5726133*k1*k2*dot[x1, x2])/100 - (11972259*k1*k2*dot[x1, x2]^2)/200 - (442821*k1*k2*dot[x1, x2]^3)/50 + (41059533*k1*k2*dot[x1, x2]*dot[y1, y2])/400 - (78632859*k1*k2*dot[x1, x2]^2*dot[y1, y2])/800 + (770553*k1*k2*dot[x1, x2]^3*dot[y1, y2])/800 - (1539579*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/800 + (242193*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/1600 - (383481*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/1600},
  {"V2JV4P-L", 1, 0, -8/3, (95211*k1*k2*dot[x1, x2])/5 + (1086903*k1*k2^2*dot[x1, x2])/100 + (11926968*k1*k2*dot[x1, x2]^2)/25 + (5829177*k1*k2^2*dot[x1, x2]^2)/200 + (1582089*k1*k2*dot[x1, x2]^3)/16 + (2494557*k1*k2^2*dot[x1, x2]^3)/400 + (171609*k1*k2*dot[x1, x2]^4)/160 - (382593*k1*k2^2*dot[x1, x2]^4)/800 + (79297923*k1*k2*dot[x1, x2]*dot[y1, y2])/400 + (489333*k1*k2^2*dot[x1, x2]*dot[y1, y2])/20 + (490972497*k1*k2*dot[x1, x2]^2*dot[y1, y2])/1600 + (4184517*k1*k2^2*dot[x1, x2]^2*dot[y1, y2])/400 + (207346119*k1*k2*dot[x1, x2]^3*dot[y1, y2])/3200 + (139455*k1*k2^2*dot[x1, x2]^3*dot[y1, y2])/16 + (966507*k1*k2*dot[x1, x2]^4*dot[y1, y2])/800 + (420177*k1*k2^2*dot[x1, x2]^4*dot[y1, y2])/800 + (420147*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/160 + (574323*k1*k2^2*dot[x1, x2]*dot[y1, y2]^2)/400 + (117361977*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/3200 + (2801229*k1*k2^2*dot[x1, x2]^2*dot[y1, y2]^2)/800 + (5381103*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/6400 + (293877*k1*k2^2*dot[x1, x2]^3*dot[y1, y2]^2)/320 + (68403*k1*k2*dot[x1, x2]^4*dot[y1, y2]^2)/400 - (73959*k1*k2^2*dot[x1, x2]^4*dot[y1, y2]^2)/800},
  {"V0JV2P-LL", 2, 0, 7/15, (-2288109*k2*dot[x1, x2])/5 - (6740709*k2*dot[x1, x2]^2)/70},
  {"V0JV4P-LL", 2, 0, 7/15, (-30906111*k2*dot[x1, x2])/70 + (17507121*k2^2*dot[x1, x2])/35 + (33906891*k2*dot[x1, x2]^2)/140 + (15977847*k2^2*dot[x1, x2]^2)/70},
  {"V2JV2P-LL", 2, 0, 7/30, (37789854*k1*k2*dot[x1, x2])/35 + (40124628*k1*k2*dot[x1, x2]^2)/35 + (4514721*k1*k2*dot[x1, x2]^3)/70 + (59607327*k1*k2*dot[x1, x2]*dot[y1, y2])/70 + (47460093*k1*k2*dot[x1, x2]^2*dot[y1, y2])/140 + (96207*k1*k2*dot[x1, x2]^3*dot[y1, y2])/5 + (154971*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/140 + (891393*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/56 + (367239*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/140},
  {"V0JV2P-LR", 1, 1, 8/9, (-13724011*k2*dot[x1, x2])/50 - (986531*k2*dot[x1, x2]^2)/50},
  {"V0JV4P-LR", 1, 1, 8/9, (-18420957*k2*dot[x1, x2])/400 + (1373604*k2^2*dot[x1, x2])/5 + (68770323*k2*dot[x1, x2]^2)/800 + (192939*k2^2*dot[x1, x2]^2)/50},
  {"V2JV2P-LR", 1, 1, 4/9, (76996113*k1*k2*dot[x1, x2])/100 + (461221653*k1*k2*dot[x1, x2]^2)/200 + (2338101*k1*k2*dot[x1, x2]^3)/10 + (259202331*k1*k2*dot[x1, x2]*dot[y1, y2])/400 + (790482159*k1*k2*dot[x1, x2]^2*dot[y1, y2])/800 + (6876171*k1*k2*dot[x1, x2]^3*dot[y1, y2])/200 + (9332181*k1*k2*dot[x1, x2]*dot[y1, y2]^2)/800 + (67503141*k1*k2*dot[x1, x2]^2*dot[y1, y2]^2)/1600 - (558981*k1*k2*dot[x1, x2]^3*dot[y1, y2]^2)/400},
  {"V0JV0P-LLL", 3, 0, -28/1485, (23915736*dot[x1, x2])/7},
  {"V0JV2P-LLL", 3, 0, -56/1485, (-595389231*k2*dot[x1, x2])/112 - (93375693*k2*dot[x1, x2]^2)/1120},
  {"V0JV0P-LLR", 2, 1, -7/45, (4031504*dot[x1, x2])/7},
  {"V0JV2P-LLR", 2, 1, -14/45, (-179809517*k2*dot[x1, x2])/140 + (1034449*k2*dot[x1, x2]^2)/280},
  {"V0JV0P-LLLL", 4, 0, 7/7920, -233263872*dot[x1, x2]},
  {"V0JV0P-LLLR", 3, 1, 56/4455, (-148446360*dot[x1, x2])/7},
  {"V0JV0P-LLRR", 2, 2, 49/3600, (-797546880*dot[x1, x2])/49}
}


==> anc/parts3pt.m <==
(* Three-point function <V V V> of the paper: the 25 parts and their zero-mode integrals.

   Each entry is {name, jL, jR, c, placements, R}:
     name        VaVbVc-S: the vertex parts V_a, V_b, V_c at the points 1, 2, 3 and the picture changing corrections
                 f assigned to the sectors as in S (D: none, L: one in the L sector, LLR: two in L and one in R, ...);
     jL, jR      the number of corrections in the sectors L and R;
     c           the weight c(jL, jR) = kappa_jL kappa_jR/(jL! jR!)^2 times 2 for jL != jR (the L <-> R
                 mirror part, not listed);
     placements  the placements of the vertex parts on the three points: a placement {s1, s2, s3} contributes R with
                 the labels 1, 2, 3 replaced by s1, s2, s3 (in k_i, x_i, y_i);
     R           the zero-mode integral, summed over the jL! jR! assignments of the corrections to the
                 indices of f's, at a fixed bulk point (X, Y), in the frame x_i.X = y_i.Y = 1:
                 a polynomial in the weights k1, k2, k3 and in dot[xi, xj] = xi.xj, dot[yi, yj] = yi.yj.
                 It is given as computed. When including the normalisation factor from (3.38) it is R/10752^2.
   The parts V0V0V0-S vanish identically.
   Usage: parts3pt = Get["parts3pt.m"]. Combination and integration over (X, Y): integrateXY.nb. *)
{
  {"V0V0V10-D", 0, 0, 1, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (213264*k3)/25 - (31959*k3^3)/25},
  {"V0V2V8-D", 0, 0, 1, {{1, 2, 3}, {1, 3, 2}, {2, 1, 3}, {2, 3, 1}, {3, 1, 2}, {3, 2, 1}}, (-152829*k2*k3^2)/25 - (1128513*k2*k3*dot[x2, x3])/100 + (2798859*k2*k3^2*dot[x2, x3])/100 + (21147*k2*k3^3*dot[x2, x3])/10 - (16461*k2*k3^4*dot[x2, x3])/5 + (46347*k2*k3*dot[x2, x3]^2)/200 - (75201*k2*k3^2*dot[x2, x3]^2)/200 - (10191*k2*k3^3*dot[x2, x3]^2)/50 + (1128513*k2*k3*dot[y2, y3])/100 + (2798859*k2*k3^2*dot[y2, y3])/100 - (21147*k2*k3^3*dot[y2, y3])/10 - (16461*k2*k3^4*dot[y2, y3])/5 - (74229*k2*k3^2*dot[x2, x3]*dot[y2, y3])/2 + (99531*k2*k3^4*dot[x2, x3]*dot[y2, y3])/25 + (5469*k2*k3*dot[x2, x3]^2*dot[y2, y3])/40 + (710649*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/200 + (333*k2*k3^3*dot[x2, x3]^2*dot[y2, y3])/50 - (8613*k2*k3^4*dot[x2, x3]^2*dot[y2, y3])/25 - (46347*k2*k3*dot[y2, y3]^2)/200 - (75201*k2*k3^2*dot[y2, y3]^2)/200 + (10191*k2*k3^3*dot[y2, y3]^2)/50 - (5469*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/40 + (710649*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/200 - (333*k2*k3^3*dot[x2, x3]*dot[y2, y3]^2)/50 - (8613*k2*k3^4*dot[x2, x3]*dot[y2, y3]^2)/25 - (48477*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/25 + (8613*k2*k3^4*dot[x2, x3]^2*dot[y2, y3]^2)/50},
  {"V0V4V6-D", 0, 0, 1, {{1, 2, 3}, {1, 3, 2}, {2, 1, 3}, {2, 3, 1}, {3, 1, 2}, {3, 2, 1}}, (-152874*k2^2*k3)/25 + (183717*k2*k3^2)/25 + (1222671*k2*k3*dot[x2, x3])/50 + (3027081*k2^2*k3*dot[x2, x3])/100 + (41316*k2*k3^2*dot[x2, x3])/25 - (373053*k2^2*k3^2*dot[x2, x3])/100 - (325089*k2*k3^3*dot[x2, x3])/50 - (49383*k2^2*k3^3*dot[x2, x3])/5 - (12987003*k2*k3*dot[x2, x3]^2)/400 + (552849*k2^2*k3*dot[x2, x3]^2)/200 + (323847*k2*k3^2*dot[x2, x3]^2)/40 + (660639*k2^2*k3^2*dot[x2, x3]^2)/200 + (126684*k2*k3^3*dot[x2, x3]^2)/25 + (14136*k2^2*k3^3*dot[x2, x3]^2)/25 - (2027037*k2*k3*dot[x2, x3]^3)/800 - (1971*k2^2*k3*dot[x2, x3]^3)/5 - (126363*k2*k3^2*dot[x2, x3]^3)/400 + (15561*k2^2*k3^2*dot[x2, x3]^3)/200 + (16371*k2*k3^3*dot[x2, x3]^3)/100 + (657*k2^2*k3^3*dot[x2, x3]^3)/20 - (1222671*k2*k3*dot[y2, y3])/50 + (3027081*k2^2*k3*dot[y2, y3])/100 + (41316*k2*k3^2*dot[y2, y3])/25 + (373053*k2^2*k3^2*dot[y2, y3])/100 + (325089*k2*k3^3*dot[y2, y3])/50 - (49383*k2^2*k3^3*dot[y2, y3])/5 + (301911*k2^2*k3*dot[x2, x3]*dot[y2, y3])/200 - (2382801*k2*k3^2*dot[x2, x3]*dot[y2, y3])/200 + (807*k2^2*k3^3*dot[x2, x3]*dot[y2, y3])/25 + (206154*k2*k3*dot[x2, x3]^2*dot[y2, y3])/25 - (3938637*k2^2*k3*dot[x2, x3]^2*dot[y2, y3])/400 + (63981*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/50 + (18591*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3])/8 + (40437*k2*k3^3*dot[x2, x3]^2*dot[y2, y3])/100 + (121311*k2^2*k3^3*dot[x2, x3]^2*dot[y2, y3])/100 + (1168167*k2*k3*dot[x2, x3]^3*dot[y2, y3])/1600 - (153303*k2^2*k3*dot[x2, x3]^3*dot[y2, y3])/400 - (903*k2*k3^2*dot[x2, x3]^3*dot[y2, y3])/20 + (4479*k2^2*k3^2*dot[x2, x3]^3*dot[y2, y3])/100 - (6021*k2*k3^3*dot[x2, x3]^3*dot[y2, y3])/50 + (4527*k2^2*k3^3*dot[x2, x3]^3*dot[y2, y3])/50 + (12987003*k2*k3*dot[y2, y3]^2)/400 + (552849*k2^2*k3*dot[y2, y3]^2)/200 + (323847*k2*k3^2*dot[y2, y3]^2)/40 - (660639*k2^2*k3^2*dot[y2, y3]^2)/200 - (126684*k2*k3^3*dot[y2, y3]^2)/25 + (14136*k2^2*k3^3*dot[y2, y3]^2)/25 - (206154*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/25 - (3938637*k2^2*k3*dot[x2, x3]*dot[y2, y3]^2)/400 + (63981*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/50 - (18591*k2^2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/8 - (40437*k2*k3^3*dot[x2, x3]*dot[y2, y3]^2)/100 + (121311*k2^2*k3^3*dot[x2, x3]*dot[y2, y3]^2)/100 + (376539*k2^2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/800 - (83079*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/32 + (2979*k2^2*k3^3*dot[x2, x3]^2*dot[y2, y3]^2)/5 - (241563*k2*k3*dot[x2, x3]^3*dot[y2, y3]^2)/640 + (159453*k2^2*k3*dot[x2, x3]^3*dot[y2, y3]^2)/800 + (28239*k2*k3^2*dot[x2, x3]^3*dot[y2, y3]^2)/160 + (21669*k2^2*k3^2*dot[x2, x3]^3*dot[y2, y3]^2)/200 + (6939*k2*k3^3*dot[x2, x3]^3*dot[y2, y3]^2)/50 + (45*k2^2*k3^3*dot[x2, x3]^3*dot[y2, y3]^2)/2 + (2027037*k2*k3*dot[y2, y3]^3)/800 - (1971*k2^2*k3*dot[y2, y3]^3)/5 - (126363*k2*k3^2*dot[y2, y3]^3)/400 - (15561*k2^2*k3^2*dot[y2, y3]^3)/200 - (16371*k2*k3^3*dot[y2, y3]^3)/100 + (657*k2^2*k3^3*dot[y2, y3]^3)/20 - (1168167*k2*k3*dot[x2, x3]*dot[y2, y3]^3)/1600 - (153303*k2^2*k3*dot[x2, x3]*dot[y2, y3]^3)/400 - (903*k2*k3^2*dot[x2, x3]*dot[y2, y3]^3)/20 - (4479*k2^2*k3^2*dot[x2, x3]*dot[y2, y3]^3)/100 + (6021*k2*k3^3*dot[x2, x3]*dot[y2, y3]^3)/50 + (4527*k2^2*k3^3*dot[x2, x3]*dot[y2, y3]^3)/50 + (241563*k2*k3*dot[x2, x3]^2*dot[y2, y3]^3)/640 + (159453*k2^2*k3*dot[x2, x3]^2*dot[y2, y3]^3)/800 + (28239*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^3)/160 - (21669*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3]^3)/200 - (6939*k2*k3^3*dot[x2, x3]^2*dot[y2, y3]^3)/50 + (45*k2^2*k3^3*dot[x2, x3]^2*dot[y2, y3]^3)/2 - (130509*k2^2*k3*dot[x2, x3]^3*dot[y2, y3]^3)/800 - (123*k2*k3^2*dot[x2, x3]^3*dot[y2, y3]^3)/100 + (819*k2^2*k3^3*dot[x2, x3]^3*dot[y2, y3]^3)/50},
  {"V2V2V6-D", 0, 0, 1, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-315054*k1*k2*k3)/25 + (80919*k1*k2*k3*dot[x1, x2])/20 + (337863*k1*k2*k3^2*dot[x1, x2])/50 - (16461*k1*k2*k3^3*dot[x1, x2])/5 + (166837*k1*k2*k3*dot[x1, x2]^2)/100 + (457*k1*k2*k3^2*dot[x1, x2]^2)/100 - 287*k1*k2*k3^3*dot[x1, x2]^2 + (699789*k1*k2*k3*dot[x1, x3])/25 - (121767*k1*k2*k3^2*dot[x1, x3])/50 - (49383*k1*k2*k3^3*dot[x1, x3])/5 - (339691*k1*k2*k3*dot[x1, x2]*dot[x1, x3])/80 + (47519*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3])/200 + 574*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3] + (86177*k1*k2*k3*dot[x1, x3]^2)/80 - (145729*k1*k2*k3^2*dot[x1, x3]^2)/200 - 287*k1*k2*k3^3*dot[x1, x3]^2 + (699789*k1*k2*k3*dot[x2, x3])/25 - (121767*k1*k2*k3^2*dot[x2, x3])/50 - (49383*k1*k2*k3^3*dot[x2, x3])/5 - (339691*k1*k2*k3*dot[x1, x2]*dot[x2, x3])/80 + (47519*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3])/200 + 574*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3] + (4017341*k1*k2*k3*dot[x1, x3]*dot[x2, x3])/200 + (140093*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3])/20 - (18128*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3])/25 + (238013*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/100 - (26749*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/100 - (3053*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/8 - (177957*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3])/400 + (78183*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3])/200 + (468*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3])/5 + (86177*k1*k2*k3*dot[x2, x3]^2)/80 - (145729*k1*k2*k3^2*dot[x2, x3]^2)/200 - 287*k1*k2*k3^3*dot[x2, x3]^2 - (177957*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2)/400 + (78183*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2)/200 + (468*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2)/5 + 189*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2 - (477*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2)/4 - (243*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2)/4 + (80919*k1*k2*k3*dot[y1, y2])/20 - (337863*k1*k2*k3^2*dot[y1, y2])/50 - (16461*k1*k2*k3^3*dot[y1, y2])/5 - (1405989*k1*k2*k3*dot[x1, x2]*dot[y1, y2])/200 + (6534*k1*k2*k3^3*dot[x1, x2]*dot[y1, y2])/5 - (10633*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2])/400 - (4787*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2])/80 + (369*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y2])/25 - (157869*k1*k2*k3*dot[x1, x3]*dot[y1, y2])/32 + (539541*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2])/40 + (66861*k1*k2*k3^3*dot[x1, x3]*dot[y1, y2])/25 + (566149*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/800 + (11483*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/400 - (2814*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/25 + (1028861*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2])/1600 - (25747*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2])/100 - (6168*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y2])/25 - (157869*k1*k2*k3*dot[x2, x3]*dot[y1, y2])/32 + (539541*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2])/40 + (66861*k1*k2*k3^3*dot[x2, x3]*dot[y1, y2])/25 + (566149*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/800 + (11483*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/400 - (2814*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/25 + (11905789*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/200 - (1692283*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/100 - (3002781*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/200 - (4997*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/25 - (33389*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/400 + (6537*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/100 + (3860223*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/1600 + (13479*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/100 - (32649*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/200 + (1028861*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2])/1600 - (25747*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2])/100 - (6168*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y2])/25 + (3860223*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/1600 + (13479*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/100 - (32649*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/200 - (2151*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2])/100 + (96*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2])/5 + (879*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2])/100 + (166837*k1*k2*k3*dot[y1, y2]^2)/100 - (457*k1*k2*k3^2*dot[y1, y2]^2)/100 - 287*k1*k2*k3^3*dot[y1, y2]^2 - (10633*k1*k2*k3*dot[x1, x2]*dot[y1, y2]^2)/400 + (4787*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]^2)/80 + (369*k1*k2*k3^3*dot[x1, x2]*dot[y1, y2]^2)/25 + (15071*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]^2)/100 - (219*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y2]^2)/5 - (3737*k1*k2*k3*dot[x1, x3]*dot[y1, y2]^2)/400 - (13311*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]^2)/400 - (49*k1*k2*k3^3*dot[x1, x3]*dot[y1, y2]^2)/5 - (156009*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/400 + (1961*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/200 + (7677*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/100 + (7527*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]^2)/200 + (292*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]^2)/25 + (1361*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y2]^2)/100 - (3737*k1*k2*k3*dot[x2, x3]*dot[y1, y2]^2)/400 - (13311*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]^2)/400 - (49*k1*k2*k3^3*dot[x2, x3]*dot[y1, y2]^2)/5 - (156009*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/400 + (1961*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/200 + (7677*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/100 - (190393*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/400 + (104337*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/400 + (5281*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/50 + (43469*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/100 - (444*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/5 - (4317*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/50 + (78087*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/800 - (13117*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/200 - (3401*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/100 + (7527*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]^2)/200 + (292*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]^2)/25 + (1361*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y2]^2)/100 + (78087*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/800 - (13117*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/200 - (3401*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/100 + (213*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]^2)/5 - (4*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]^2)/5 - 5*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]^2 + (699789*k1*k2*k3*dot[y1, y3])/25 + (121767*k1*k2*k3^2*dot[y1, y3])/50 - (49383*k1*k2*k3^3*dot[y1, y3])/5 - (157869*k1*k2*k3*dot[x1, x2]*dot[y1, y3])/32 - (539541*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3])/40 + (66861*k1*k2*k3^3*dot[x1, x2]*dot[y1, y3])/25 - (3737*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3])/400 + (13311*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3])/400 - (49*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y3])/5 - (13388577*k1*k2*k3*dot[x1, x3]*dot[y1, y3])/400 + (231732*k1*k2*k3^3*dot[x1, x3]*dot[y1, y3])/25 + (1539821*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/800 + (418719*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/400 - (2932*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/5 + (103351*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3])/64 - (155631*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3])/200 - (10934*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y3])/25 + (19998747*k1*k2*k3*dot[x2, x3]*dot[y1, y3])/400 - (253839*k1*k2*k3^3*dot[x2, x3]*dot[y1, y3])/25 + (1526687*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/200 + (108603*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/400 - (289543*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/200 - (5582017*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/200 + (1104621*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/200 + (361249*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/100 - (865409*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/800 + (108873*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/400 + (24901*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/200 + (1360539*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/1600 + (1281*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/20 - (501*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/4 + (6402721*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3])/1600 - (246513*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3])/200 - (28349*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y3])/100 - (1937463*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/1600 - (90411*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/100 - (3849*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/25 + (369*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3])/4 + (321*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3])/4 + (33*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3])/2 - (339691*k1*k2*k3*dot[y1, y2]*dot[y1, y3])/80 - (47519*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3])/200 + 574*k1*k2*k3^3*dot[y1, y2]*dot[y1, y3] + (566149*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/800 - (11483*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/400 - (2814*k1*k2*k3^3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/25 - (156009*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/400 - (1961*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/200 + (7677*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/100 + (1539821*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/800 - (418719*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/400 - (2932*k1*k2*k3^3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/5 + (403859*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/800 - (5577*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/25 - (1090261*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/800 + (97629*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/100 + (39767*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/100 + (1526687*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 - (108603*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 - (289543*k1*k2*k3^3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 + (304031*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 - (33*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/4 + (1611*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 + (396407*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 + (111283*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 - (174347*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 + (8123*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/80 + (135*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/4 + (889821*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/1600 - (8221*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/8 - (11954*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/25 - (86327*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/1600 - (32727*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 - (19013*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (30111*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/160 + (14971*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/400 - (433*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/20 - (2508*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/25 - 11*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3] + (187*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/25 + (86177*k1*k2*k3*dot[y1, y3]^2)/80 + (145729*k1*k2*k3^2*dot[y1, y3]^2)/200 - 287*k1*k2*k3^3*dot[y1, y3]^2 + (1028861*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2)/1600 + (25747*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2)/100 - (6168*k1*k2*k3^3*dot[x1, x2]*dot[y1, y3]^2)/25 + (7527*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2)/200 - (292*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2)/25 + (1361*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y3]^2)/100 + (103351*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2)/64 + (155631*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2)/200 - (10934*k1*k2*k3^3*dot[x1, x3]*dot[y1, y3]^2)/25 - (1090261*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/800 - (97629*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/100 + (39767*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/100 - (1009*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2)/800 - (1009*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y3]^2)/50 + (6402721*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2)/1600 + (246513*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2)/200 - (28349*k1*k2*k3^3*dot[x2, x3]*dot[y1, y3]^2)/100 - (86327*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/1600 + (32727*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/200 - (19013*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/200 + (17733*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/10 - (137717*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/200 - (79127*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/100 + (496213*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/1600 - (19909*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/200 + (634*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/25 + (23811*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/800 + (14603*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/80 + (1429*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/25 + (145417*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2)/400 + (17639*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y3]^2)/200 - (22347*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/400 + (167*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/5 + (181*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/10 - (183*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3]^2)/20 - (361*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3]^2)/20 - 5*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3]^2 + (699789*k1*k2*k3*dot[y2, y3])/25 + (121767*k1*k2*k3^2*dot[y2, y3])/50 - (49383*k1*k2*k3^3*dot[y2, y3])/5 - (157869*k1*k2*k3*dot[x1, x2]*dot[y2, y3])/32 - (539541*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3])/40 + (66861*k1*k2*k3^3*dot[x1, x2]*dot[y2, y3])/25 - (3737*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3])/400 + (13311*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3])/400 - (49*k1*k2*k3^3*dot[x1, x2]^2*dot[y2, y3])/5 + (19998747*k1*k2*k3*dot[x1, x3]*dot[y2, y3])/400 - (253839*k1*k2*k3^3*dot[x1, x3]*dot[y2, y3])/25 + (1526687*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/200 + (108603*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/400 - (289543*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/200 + (6402721*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3])/1600 - (246513*k1*k2*k3^2*dot[x1, x3]^2*dot[y2, y3])/200 - (28349*k1*k2*k3^3*dot[x1, x3]^2*dot[y2, y3])/100 - (13388577*k1*k2*k3*dot[x2, x3]*dot[y2, y3])/400 + (231732*k1*k2*k3^3*dot[x2, x3]*dot[y2, y3])/25 + (1539821*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/800 + (418719*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/400 - (2932*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/5 - (5582017*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/200 + (1104621*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/200 + (361249*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/100 - (865409*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/800 + (108873*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/400 + (24901*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/200 - (1937463*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/1600 - (90411*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/100 - (3849*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/25 + (103351*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3])/64 - (155631*k1*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/200 - (10934*k1*k2*k3^3*dot[x2, x3]^2*dot[y2, y3])/25 + (1360539*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/1600 + (1281*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/20 - (501*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/4 + (369*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y2, y3])/4 + (321*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y2, y3])/4 + (33*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y2, y3])/2 - (339691*k1*k2*k3*dot[y1, y2]*dot[y2, y3])/80 - (47519*k1*k2*k3^2*dot[y1, y2]*dot[y2, y3])/200 + 574*k1*k2*k3^3*dot[y1, y2]*dot[y2, y3] + (566149*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/800 - (11483*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/400 - (2814*k1*k2*k3^3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/25 - (156009*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/400 - (1961*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/200 + (7677*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/100 + (1526687*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/200 - (108603*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/400 - (289543*k1*k2*k3^3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/200 + (304031*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/800 - (33*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/4 - (86327*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/1600 - (32727*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/200 - (19013*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/200 + (1539821*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 - (418719*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 - (2932*k1*k2*k3^3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/5 + (403859*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 - (5577*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/25 + (1611*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/200 + (396407*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 + (111283*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/200 - (174347*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 + (8123*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/80 + (135*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/4 + (30111*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/160 + (14971*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 - (433*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/20 - (1090261*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/800 + (97629*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/100 + (39767*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/100 + (889821*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/1600 - (8221*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/8 - (11954*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/25 - (2508*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/25 - 11*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3] + (187*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/25 + (4017341*k1*k2*k3*dot[y1, y3]*dot[y2, y3])/200 - (140093*k1*k2*k3^2*dot[y1, y3]*dot[y2, y3])/20 - (18128*k1*k2*k3^3*dot[y1, y3]*dot[y2, y3])/25 + (11905789*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/200 + (1692283*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/100 - (3002781*k1*k2*k3^3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/200 - (190393*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/400 - (104337*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/400 + (5281*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/50 - (5582017*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/200 - (1104621*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/200 + (361249*k1*k2*k3^3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/100 + (1611*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/200 - (396407*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/400 + (111283*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/200 + (17733*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/10 + (137717*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/200 - (79127*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/100 - (5582017*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 - (1104621*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 + (361249*k1*k2*k3^3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/100 + (1611*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 - (396407*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 + (111283*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 - (1046747*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 + (375187*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/100 + (39689*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/40 - (22971*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 - (24077*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/100 + (1245927*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/800 + (10543*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 - (494*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/25 + (17733*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/10 + (137717*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/200 - (79127*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/100 + (1245927*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/800 + (10543*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/400 - (494*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/25 - (1479*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/20 - (883*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/20 - (13*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/2 + (238013*k1*k2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (26749*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (3053*k1*k2*k3^3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/8 - (4997*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (33389*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (6537*k1*k2*k3^3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (43469*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (444*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/5 - (4317*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 - (865409*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (108873*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (24901*k1*k2*k3^3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 - (174347*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (8123*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/80 + (135*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/4 + (496213*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 + (19909*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (634*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (865409*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (108873*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (24901*k1*k2*k3^3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 - (174347*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (8123*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/80 + (135*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/4 + (39689*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/40 + (22971*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 - (24077*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (51519*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (1941*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (160887*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (3959*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (374*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (496213*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 + (19909*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (634*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (160887*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (3959*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (374*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (2508*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + 11*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3] - (187*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (177957*k1*k2*k3*dot[y1, y3]^2*dot[y2, y3])/400 - (78183*k1*k2*k3^2*dot[y1, y3]^2*dot[y2, y3])/200 + (468*k1*k2*k3^3*dot[y1, y3]^2*dot[y2, y3])/5 + (3860223*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/1600 - (13479*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/100 - (32649*k1*k2*k3^3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/200 + (78087*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/800 + (13117*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/200 - (3401*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/100 + (1360539*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/1600 - (1281*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/20 - (501*k1*k2*k3^3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/4 + (889821*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/1600 + (8221*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/8 - (11954*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/25 + (23811*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/800 - (14603*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/80 + (1429*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/25 - (1937463*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/1600 + (90411*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/100 - (3849*k1*k2*k3^3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 + (30111*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/160 - (14971*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/400 - (433*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/20 + (1245927*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/800 - (10543*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/400 - (494*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 - (160887*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/800 + (3959*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 + (374*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 - (115539*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 + (612*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 - (22347*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/400 - (167*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/5 + (181*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/10 + (7917*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/80 - (81*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/10 + (86177*k1*k2*k3*dot[y2, y3]^2)/80 + (145729*k1*k2*k3^2*dot[y2, y3]^2)/200 - 287*k1*k2*k3^3*dot[y2, y3]^2 + (1028861*k1*k2*k3*dot[x1, x2]*dot[y2, y3]^2)/1600 + (25747*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3]^2)/100 - (6168*k1*k2*k3^3*dot[x1, x2]*dot[y2, y3]^2)/25 + (7527*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3]^2)/200 - (292*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3]^2)/25 + (1361*k1*k2*k3^3*dot[x1, x2]^2*dot[y2, y3]^2)/100 + (6402721*k1*k2*k3*dot[x1, x3]*dot[y2, y3]^2)/1600 + (246513*k1*k2*k3^2*dot[x1, x3]*dot[y2, y3]^2)/200 - (28349*k1*k2*k3^3*dot[x1, x3]*dot[y2, y3]^2)/100 - (86327*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/1600 + (32727*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/200 - (19013*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/200 + (145417*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3]^2)/400 + (17639*k1*k2*k3^3*dot[x1, x3]^2*dot[y2, y3]^2)/200 + (103351*k1*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/64 + (155631*k1*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/200 - (10934*k1*k2*k3^3*dot[x2, x3]*dot[y2, y3]^2)/25 - (1090261*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/800 - (97629*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/100 + (39767*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/100 + (17733*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/10 - (137717*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/200 - (79127*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/100 + (496213*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/1600 - (19909*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/200 + (634*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/25 - (22347*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/400 + (167*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/5 + (181*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/10 - (1009*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/800 - (1009*k1*k2*k3^3*dot[x2, x3]^2*dot[y2, y3]^2)/50 + (23811*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/800 + (14603*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/80 + (1429*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/25 - (183*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y2, y3]^2)/20 - (361*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]^2*dot[y2, y3]^2)/20 - 5*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]^2*dot[y2, y3]^2 - (177957*k1*k2*k3*dot[y1, y3]*dot[y2, y3]^2)/400 - (78183*k1*k2*k3^2*dot[y1, y3]*dot[y2, y3]^2)/200 + (468*k1*k2*k3^3*dot[y1, y3]*dot[y2, y3]^2)/5 + (3860223*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/1600 - (13479*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (32649*k1*k2*k3^3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/200 + (78087*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/800 + (13117*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/200 - (3401*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/100 - (1937463*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 + (90411*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/100 - (3849*k1*k2*k3^3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/25 + (30111*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/160 - (14971*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/400 - (433*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/20 - (22347*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/400 - (167*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/5 + (181*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/10 + (1360539*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 - (1281*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/20 - (501*k1*k2*k3^3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/4 + (889821*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 + (8221*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/8 - (11954*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/25 + (1245927*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/800 - (10543*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/400 - (494*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/25 - (160887*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/800 + (3959*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (374*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/25 + (7917*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/80 - (81*k1*k2*k3^3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/10 + (23811*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/800 - (14603*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/80 + (1429*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/25 - (115539*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/200 + (612*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/25 + 189*k1*k2*k3*dot[y1, y3]^2*dot[y2, y3]^2 + (477*k1*k2*k3^2*dot[y1, y3]^2*dot[y2, y3]^2)/4 - (243*k1*k2*k3^3*dot[y1, y3]^2*dot[y2, y3]^2)/4 - (2151*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3]^2)/100 - (96*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3]^2)/5 + (879*k1*k2*k3^3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3]^2)/100 + (213*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3]^2)/5 + (4*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3]^2)/5 - 5*k1*k2*k3^3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3]^2 + (369*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/4 - (321*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/4 + (33*k1*k2*k3^3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/2 - (2508*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/25 + 11*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3]^2 + (187*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/25 - (183*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3]^2)/20 + (361*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3]^2)/20 - 5*k1*k2*k3^3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3]^2 + (369*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/4 - (321*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/4 + (33*k1*k2*k3^3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/2 - (2508*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/25 + 11*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2 + (187*k1*k2*k3^3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/25 - (1479*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/20 + (883*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/20 - (13*k1*k2*k3^3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/2 + (2508*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/25 - 11*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2 - (187*k1*k2*k3^3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3]^2)/25 - (183*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3]^2)/20 + (361*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3]^2)/20 - 5*k1*k2*k3^3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3]^2},
  {"V2V4V4-D", 0, 0, 1, {{1, 2, 3}, {2, 1, 3}, {3, 1, 2}}, (221148*k1*k2*k3)/25 + (18297*k1*k2*k3*dot[x1, x2])/10 + (1718733*k1*k2^2*k3*dot[x1, x2])/200 - (1205433*k1*k2*k3^2*dot[x1, x2])/200 - (49383*k1*k2^2*k3^2*dot[x1, x2])/5 + (144383*k1*k2*k3*dot[x1, x2]^2)/400 - (24409*k1*k2^2*k3*dot[x1, x2]^2)/50 - (63331*k1*k2*k3^2*dot[x1, x2]^2)/200 - (1523*k1*k2^2*k3^2*dot[x1, x2]^2)/5 + (18297*k1*k2*k3*dot[x1, x3])/10 - (1205433*k1*k2^2*k3*dot[x1, x3])/200 + (1718733*k1*k2*k3^2*dot[x1, x3])/200 - (49383*k1*k2^2*k3^2*dot[x1, x3])/5 + (71941*k1*k2*k3*dot[x1, x2]*dot[x1, x3])/200 + (136007*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3])/200 + (136007*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3])/200 + (3046*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3])/5 + (144383*k1*k2*k3*dot[x1, x3]^2)/400 - (63331*k1*k2^2*k3*dot[x1, x3]^2)/200 - (24409*k1*k2*k3^2*dot[x1, x3]^2)/50 - (1523*k1*k2^2*k3^2*dot[x1, x3]^2)/5 - (114186*k1*k2*k3*dot[x2, x3])/25 - (575199*k1*k2^2*k3*dot[x2, x3])/40 - (575199*k1*k2*k3^2*dot[x2, x3])/40 - (98766*k1*k2^2*k3^2*dot[x2, x3])/5 - (5631577*k1*k2*k3*dot[x1, x2]*dot[x2, x3])/400 - (157421*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3])/100 + (871243*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3])/100 + (20822*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3])/25 + (16071*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3])/50 + (9531*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3])/200 + (66921*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3])/200 + (31401*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3])/200 - (5631577*k1*k2*k3*dot[x1, x3]*dot[x2, x3])/400 + (871243*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3])/100 - (157421*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3])/100 + (20822*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3])/25 + (4289*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/8 - (38087*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/50 - (38087*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/50 - (83411*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/100 + (16071*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3])/50 + (66921*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3])/200 + (9531*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3])/200 + (31401*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3])/200 + (2655833*k1*k2*k3*dot[x2, x3]^2)/100 + (1471421*k1*k2^2*k3*dot[x2, x3]^2)/200 + (1471421*k1*k2*k3^2*dot[x2, x3]^2)/200 + (87967*k1*k2^2*k3^2*dot[x2, x3]^2)/50 - (611301*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2)/400 - (53301*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2)/100 - (4767*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2)/25 - (38817*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2)/200 - (611301*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2)/400 - (4767*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2)/25 - (53301*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2)/100 - (38817*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2)/200 - (3867*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2)/25 - (10557*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2)/50 - (10557*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2)/50 - (17247*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2)/100 + (4413*k1*k2*k3*dot[x2, x3]^3)/5 + (65841*k1*k2^2*k3*dot[x2, x3]^3)/200 + (65841*k1*k2*k3^2*dot[x2, x3]^3)/200 + (12663*k1*k2^2*k3^2*dot[x2, x3]^3)/100 + (18297*k1*k2*k3*dot[y1, y2])/10 - (1718733*k1*k2^2*k3*dot[y1, y2])/200 + (1205433*k1*k2*k3^2*dot[y1, y2])/200 - (49383*k1*k2^2*k3^2*dot[y1, y2])/5 - (3275859*k1*k2*k3*dot[x1, x2]*dot[y1, y2])/400 + (120663*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2])/25 + (1286383*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2])/1600 + (50991*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2])/400 - (12929*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2])/800 - (1746*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2])/25 + (3901659*k1*k2*k3*dot[x1, x3]*dot[y1, y2])/400 + (3554127*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2])/200 - (3554127*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2])/200 + (35586*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2])/5 - (1262213*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/400 + (590853*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/800 + (247303*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/800 - (2616*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/5 + (3899749*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2])/1600 - (1089711*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2])/800 + (16783*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2])/80 - (11013*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2])/25 - (1126173*k1*k2*k3*dot[x2, x3]*dot[y1, y2])/400 + (631761*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2])/40 - (278559*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2])/200 - (139008*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2])/25 - (8107921*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/800 + (243081*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/400 + (1690681*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/800 + (90933*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/50 + (759*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2])/32 + (2527*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2])/50 - (250909*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2])/800 - (19923*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2])/400 + (35056073*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/800 - (20088357*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/800 - (398413*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/400 - (819723*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/50 - (54161*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/800 + (105977*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/400 + (230531*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/400 - (1485*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/16 + (372891*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/400 + (107731*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/800 - (5903*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/400 + (2292*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/25 + (666533*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2])/320 + (703509*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2])/200 - (457393*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2])/400 + (73893*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2])/200 - (200859*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2])/800 + (137473*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2])/800 + (14201*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2])/80 + (55977*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2])/200 + (1565103*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/320 - (4027*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/400 + (192509*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/800 - (72807*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/80 + (1431*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/100 + (4949*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/50 + (367*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/5 + (6609*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/80 + (15228*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2])/25 + (27857*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y2])/160 + (13687*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2])/160 - (12597*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y2])/400 + (144383*k1*k2*k3*dot[y1, y2]^2)/400 + (24409*k1*k2^2*k3*dot[y1, y2]^2)/50 + (63331*k1*k2*k3^2*dot[y1, y2]^2)/200 - (1523*k1*k2^2*k3^2*dot[y1, y2]^2)/5 + (1286383*k1*k2*k3*dot[x1, x2]*dot[y1, y2]^2)/1600 - (50991*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]^2)/400 + (12929*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]^2)/800 - (1746*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]^2)/25 + (1831*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]^2)/800 + (2471*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]^2)/20 + (3899749*k1*k2*k3*dot[x1, x3]*dot[y1, y2]^2)/1600 - (16783*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]^2)/80 + (1089711*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]^2)/800 - (11013*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]^2)/25 - (478763*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/800 + (3163*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/100 - (4522*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/25 - (12549*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/50 - (461599*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]^2)/400 + (126283*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]^2)/200 - (126283*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]^2)/200 + (48313*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]^2)/100 + (1771931*k1*k2*k3*dot[x2, x3]*dot[y1, y2]^2)/800 + (9857*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]^2)/100 + (419023*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]^2)/800 + (32451*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]^2)/200 + (413181*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/1600 + (6833*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/400 - (12967*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/160 + (16823*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/400 - (30377*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]^2)/800 + (1031*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]^2)/200 - (68*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]^2)/5 - (1972*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]^2)/25 + (988083*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/1600 - (293219*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/400 + (79743*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/400 - (58099*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/100 + (187999*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/1600 - (4089*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/200 - (19161*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/800 + (1531*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/40 - (36343*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/160 + (4181*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/200 - (1381*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/25 - (3629*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/200 + (102411*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]^2)/3200 - (227273*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]^2)/800 - (83703*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]^2)/800 - (33337*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]^2)/200 + (12207*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2)/3200 + (2691*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2)/200 - (23367*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2)/400 - (967*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2)/40 - (59271*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/1600 - (2471*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/200 - (1913*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/100 + (5531*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/400 + 18*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2 + (279*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/100 - (167*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/20 - (182*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/25 - (409*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2]^2)/50 - (49*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y2]^2)/200 + (2287*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2]^2)/200 + (191*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y2]^2)/25 + (18297*k1*k2*k3*dot[y1, y3])/10 + (1205433*k1*k2^2*k3*dot[y1, y3])/200 - (1718733*k1*k2*k3^2*dot[y1, y3])/200 - (49383*k1*k2^2*k3^2*dot[y1, y3])/5 + (3901659*k1*k2*k3*dot[x1, x2]*dot[y1, y3])/400 - (3554127*k1*k2^2*k3*dot[x1, x2]*dot[y1, y3])/200 + (3554127*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3])/200 + (35586*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y3])/5 + (3899749*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3])/1600 + (16783*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y3])/80 - (1089711*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3])/800 - (11013*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y3])/25 - (3275859*k1*k2*k3*dot[x1, x3]*dot[y1, y3])/400 + (120663*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y3])/25 - (1262213*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/400 + (247303*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/800 + (590853*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/800 - (2616*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/5 + (1286383*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3])/1600 - (12929*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y3])/800 + (50991*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3])/400 - (1746*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y3])/25 - (1126173*k1*k2*k3*dot[x2, x3]*dot[y1, y3])/400 - (278559*k1*k2^2*k3*dot[x2, x3]*dot[y1, y3])/200 + (631761*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3])/40 - (139008*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y3])/25 + (35056073*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/800 - (398413*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/400 - (20088357*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/800 - (819723*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/50 + (372891*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3])/400 - (5903*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3])/400 + (107731*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3])/800 + (2292*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3])/25 - (8107921*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/800 + (1690681*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/800 + (243081*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/400 + (90933*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/50 - (54161*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/800 + (230531*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/400 + (105977*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/400 - (1485*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/16 + (759*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/32 - (250909*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/800 + (2527*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/50 - (19923*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/400 + (666533*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3])/320 - (457393*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y3])/400 + (703509*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3])/200 + (73893*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y3])/200 + (1565103*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3])/320 + (192509*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3])/800 - (4027*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3])/400 - (72807*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3])/80 - (200859*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/800 + (14201*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/80 + (137473*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/800 + (55977*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/200 + (1431*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/100 + (367*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/5 + (4949*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/50 + (6609*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/80 + (15228*k1*k2*k3*dot[x2, x3]^3*dot[y1, y3])/25 + (13687*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y3])/160 + (27857*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y3])/160 - (12597*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y3])/400 + (71941*k1*k2*k3*dot[y1, y2]*dot[y1, y3])/200 - (136007*k1*k2^2*k3*dot[y1, y2]*dot[y1, y3])/200 - (136007*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3])/200 + (3046*k1*k2^2*k3^2*dot[y1, y2]*dot[y1, y3])/5 - (1262213*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/400 - (590853*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/800 - (247303*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/800 - (2616*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/5 - (478763*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/800 - (3163*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/100 + (4522*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/25 - (12549*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/50 - (1262213*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/400 - (247303*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/800 - (590853*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/800 - (2616*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/5 + (1794713*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/400 + (20603*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/25 - (478763*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/800 + (4522*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/25 - (3163*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/100 - (12549*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/50 + (684373*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 - (752213*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 - (752213*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 - (373497*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/100 - (19431*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/50 + (71219*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 - (76893*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 + (171853*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 + (400133*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/1600 - (5481*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/100 - (23877*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 + (18469*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 - (19431*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/50 - (76893*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 + (71219*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 + (171853*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 + (384559*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/400 - (69471*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/100 - (69471*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/100 - (21527*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/20 + (400133*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/1600 - (23877*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 - (5481*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/100 + (18469*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 + (321573*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/100 + (856019*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/800 + (856019*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/800 + (102201*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (55347*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/320 + (8333*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/100 + (25913*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (8767*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (55347*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/320 + (25913*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (8333*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/100 + (8767*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (516*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/5 - (113*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/10 - (113*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/10 - (371*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/10 + (26359*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3])/100 + (14793*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3])/400 + (14793*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3])/400 - (5783*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3])/200 + (144383*k1*k2*k3*dot[y1, y3]^2)/400 + (63331*k1*k2^2*k3*dot[y1, y3]^2)/200 + (24409*k1*k2*k3^2*dot[y1, y3]^2)/50 - (1523*k1*k2^2*k3^2*dot[y1, y3]^2)/5 + (3899749*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2)/1600 + (1089711*k1*k2^2*k3*dot[x1, x2]*dot[y1, y3]^2)/800 - (16783*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2)/80 - (11013*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y3]^2)/25 - (461599*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2)/400 - (126283*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y3]^2)/200 + (126283*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2)/200 + (48313*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2)/100 + (1286383*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2)/1600 + (12929*k1*k2^2*k3*dot[x1, x3]*dot[y1, y3]^2)/800 - (50991*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2)/400 - (1746*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y3]^2)/25 - (478763*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/800 - (4522*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/25 + (3163*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/100 - (12549*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/50 + (1831*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2)/800 + (2471*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y3]^2)/20 + (1771931*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2)/800 + (419023*k1*k2^2*k3*dot[x2, x3]*dot[y1, y3]^2)/800 + (9857*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2)/100 + (32451*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y3]^2)/200 + (988083*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/1600 + (79743*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/400 - (293219*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/400 - (58099*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/100 - (36343*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2)/160 - (1381*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2)/25 + (4181*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2)/200 - (3629*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2)/200 + (413181*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/1600 - (12967*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/160 + (6833*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/400 + (16823*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/400 + (187999*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/1600 - (19161*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/800 - (4089*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/200 + (1531*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/40 - (30377*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/800 - (68*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/5 + (1031*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/200 - (1972*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/25 + (102411*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2)/3200 - (83703*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y3]^2)/800 - (227273*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2)/800 - (33337*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2)/200 - (59271*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2)/1600 - (1913*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2)/100 - (2471*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2)/200 + (5531*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2)/400 + (12207*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/3200 - (23367*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/400 + (2691*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/200 - (967*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/40 + 18*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2 - (167*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/20 + (279*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/100 - (182*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/25 - (409*k1*k2*k3*dot[x2, x3]^3*dot[y1, y3]^2)/50 + (2287*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y3]^2)/200 - (49*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y3]^2)/200 + (191*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y3]^2)/25 - (114186*k1*k2*k3*dot[y2, y3])/25 + (575199*k1*k2^2*k3*dot[y2, y3])/40 + (575199*k1*k2*k3^2*dot[y2, y3])/40 - (98766*k1*k2^2*k3^2*dot[y2, y3])/5 - (1126173*k1*k2*k3*dot[x1, x2]*dot[y2, y3])/400 - (631761*k1*k2^2*k3*dot[x1, x2]*dot[y2, y3])/40 + (278559*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3])/200 - (139008*k1*k2^2*k3^2*dot[x1, x2]*dot[y2, y3])/25 + (1771931*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3])/800 - (9857*k1*k2^2*k3*dot[x1, x2]^2*dot[y2, y3])/100 - (419023*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3])/800 + (32451*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y2, y3])/200 - (1126173*k1*k2*k3*dot[x1, x3]*dot[y2, y3])/400 + (278559*k1*k2^2*k3*dot[x1, x3]*dot[y2, y3])/200 - (631761*k1*k2*k3^2*dot[x1, x3]*dot[y2, y3])/40 - (139008*k1*k2^2*k3^2*dot[x1, x3]*dot[y2, y3])/25 + (684373*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/400 + (752213*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/800 + (752213*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/800 - (373497*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/100 + (1771931*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3])/800 - (419023*k1*k2^2*k3*dot[x1, x3]^2*dot[y2, y3])/800 - (9857*k1*k2*k3^2*dot[x1, x3]^2*dot[y2, y3])/100 + (32451*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y2, y3])/200 - (1740297*k1*k2*k3*dot[x2, x3]*dot[y2, y3])/400 + (130209*k1*k2^2*k3^2*dot[x2, x3]*dot[y2, y3])/25 + (8916431*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/800 - (282287*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/400 - (18889*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/800 + (19941*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/50 + (748411*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3])/1600 - (1469*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3])/16 + (11633*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3])/800 - (35661*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3])/200 + (8916431*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/800 - (18889*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/800 - (282287*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/400 + (19941*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/50 + (1970667*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/1600 + (67461*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/80 + (67461*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/80 + (132357*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/200 + (748411*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/1600 + (11633*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/800 - (1469*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/16 - (35661*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/200 - (2547373*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3])/800 + (322717*k1*k2^2*k3*dot[x2, x3]^2*dot[y2, y3])/400 + (322717*k1*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/400 + (96897*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3])/100 + (678829*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3])/1600 + (71371*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3])/160 + (24619*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3])/400 + (13677*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3])/40 + (678829*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/1600 + (24619*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/400 + (71371*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/160 + (13677*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/40 + (3533*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/25 + (18223*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/200 + (18223*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/200 + (11157*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/200 - (19523*k1*k2*k3*dot[x2, x3]^3*dot[y2, y3])/16 - (61883*k1*k2^2*k3*dot[x2, x3]^3*dot[y2, y3])/160 - (61883*k1*k2*k3^2*dot[x2, x3]^3*dot[y2, y3])/160 - (18117*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y2, y3])/200 - (5631577*k1*k2*k3*dot[y1, y2]*dot[y2, y3])/400 + (157421*k1*k2^2*k3*dot[y1, y2]*dot[y2, y3])/100 - (871243*k1*k2*k3^2*dot[y1, y2]*dot[y2, y3])/100 + (20822*k1*k2^2*k3^2*dot[y1, y2]*dot[y2, y3])/25 - (8107921*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/800 - (243081*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/400 - (1690681*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/800 + (90933*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/50 + (413181*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/1600 - (6833*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/400 + (12967*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/160 + (16823*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/400 + (35056073*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/800 + (398413*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/400 + (20088357*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/800 - (819723*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/50 - (19431*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/50 - (71219*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/200 + (76893*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/800 + (171853*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/400 + (988083*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/1600 - (79743*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/400 + (293219*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/400 - (58099*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/100 + (8916431*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 + (282287*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 + (18889*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 + (19941*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/50 - (5773307*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/1600 + (4857*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/20 - (757167*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/3200 + (311*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/40 - (58687*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 + (693*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/200 - (7719389*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/1600 - (11381*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/50 + (11381*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/50 - (1546197*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/200 + (2236121*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/3200 - (9819*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/160 - (17431*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 - (42563*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 + (1245507*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/3200 + (121*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/50 + (17561*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/160 - (33063*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 + (219593*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/320 + (387339*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/400 + (54713*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/800 + (67267*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/80 + (215657*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/320 + (10441*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/40 + (139707*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/200 + (28287*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/100 + (1283377*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/1600 - (87111*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/400 + (13507*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/400 - (21621*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/200 - (4171*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/100 - (2321*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/200 - (3463*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/100 - (1269*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/100 - (335657*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3])/800 - (77453*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3])/800 - (61201*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3])/400 - (3117*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3])/200 + (16071*k1*k2*k3*dot[y1, y2]^2*dot[y2, y3])/50 - (9531*k1*k2^2*k3*dot[y1, y2]^2*dot[y2, y3])/200 - (66921*k1*k2*k3^2*dot[y1, y2]^2*dot[y2, y3])/200 + (31401*k1*k2^2*k3^2*dot[y1, y2]^2*dot[y2, y3])/200 + (759*k1*k2*k3*dot[x1, x2]*dot[y1, y2]^2*dot[y2, y3])/32 - (2527*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]^2*dot[y2, y3])/50 + (250909*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]^2*dot[y2, y3])/800 - (19923*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]^2*dot[y2, y3])/400 - (30377*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]^2*dot[y2, y3])/800 - (1031*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2]^2*dot[y2, y3])/200 + (68*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]^2*dot[y2, y3])/5 - (1972*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]^2*dot[y2, y3])/25 + (372891*k1*k2*k3*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/400 + (5903*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/400 - (107731*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/800 + (2292*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/25 + (400133*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/1600 + (5481*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/100 + (23877*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/800 + (18469*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2*dot[y2, y3])/200 - (36343*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]^2*dot[y2, y3])/160 + (1381*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]^2*dot[y2, y3])/25 - (4181*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]^2*dot[y2, y3])/200 - (3629*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]^2*dot[y2, y3])/200 + (748411*k1*k2*k3*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/1600 + (1469*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/16 - (11633*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/800 - (35661*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/200 - (757167*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/3200 - (311*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/40 + (58687*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/400 + (693*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/200 + (189*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/400 + (819*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/50 + (1245507*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/3200 - (17561*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/160 - (121*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/50 - (33063*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/400 - (308937*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/800 - (2069*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/100 - (1634*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/25 - (1964*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/25 - (1377*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/25 - (993*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/200 + (993*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/200 - (3747*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2*dot[y2, y3])/200 - (38649*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/800 + (87*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/20 + (6807*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/200 - (3179*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/100 + (33*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/40 - (909*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/200 + (57*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/200 + (717*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/50 - (531*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/100 + (828*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/25 - (1563*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/100 - (21*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/50 - (21*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2*dot[y2, y3])/100 - (21*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2]^2*dot[y2, y3])/100 - (21*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2]^2*dot[y2, y3])/200 - (5631577*k1*k2*k3*dot[y1, y3]*dot[y2, y3])/400 - (871243*k1*k2^2*k3*dot[y1, y3]*dot[y2, y3])/100 + (157421*k1*k2*k3^2*dot[y1, y3]*dot[y2, y3])/100 + (20822*k1*k2^2*k3^2*dot[y1, y3]*dot[y2, y3])/25 + (35056073*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/800 + (20088357*k1*k2^2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/800 + (398413*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/400 - (819723*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/50 + (988083*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/1600 + (293219*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/400 - (79743*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/400 - (58099*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/100 - (8107921*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/800 - (1690681*k1*k2^2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/800 - (243081*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/400 + (90933*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/50 - (19431*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/50 + (76893*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/800 - (71219*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/200 + (171853*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/400 + (413181*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/1600 + (12967*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/160 - (6833*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/400 + (16823*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/400 + (8916431*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/800 + (18889*k1*k2^2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/800 + (282287*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 + (19941*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/50 - (7719389*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/1600 + (11381*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/50 - (11381*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/50 - (1546197*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 + (1245507*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 + (17561*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/160 + (121*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/50 - (33063*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 - (5773307*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/1600 + (4857*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/20 + (2236121*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 - (17431*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 - (9819*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/160 - (42563*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 - (757167*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 - (58687*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 + (311*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/40 + (693*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/200 + (219593*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/320 + (54713*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/800 + (387339*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/400 + (67267*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/80 + (1283377*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/1600 + (13507*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/400 - (87111*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/400 - (21621*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/200 + (215657*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/320 + (139707*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/200 + (10441*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/40 + (28287*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/100 - (4171*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/100 - (3463*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/100 - (2321*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/200 - (1269*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/100 - (335657*k1*k2*k3*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3])/800 - (61201*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3])/400 - (77453*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3])/800 - (3117*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3])/200 + (4289*k1*k2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/8 + (38087*k1*k2^2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 + (38087*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 - (83411*k1*k2^2*k3^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (54161*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (105977*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (230531*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (1485*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/16 + (187999*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 + (4089*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (19161*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (1531*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/40 - (54161*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (230531*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (105977*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (1485*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/16 + (384559*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (69471*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (69471*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (21527*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/20 + (187999*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 + (19161*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (4089*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (1531*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/40 + (1970667*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 - (67461*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/80 - (67461*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/80 + (132357*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (2236121*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/3200 + (9819*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/160 + (17431*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (42563*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (308937*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (2069*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (1634*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (1964*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (2236121*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/3200 + (17431*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (9819*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/160 - (42563*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (21183*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (1119*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/20 - (308937*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (1634*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (2069*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (1964*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (380507*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (23057*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (23057*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (4041*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 - (61351*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 - (42*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (4813*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (977*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 - (61351*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 - (4813*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 - (42*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (977*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 + (2377*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (1209*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 + (1209*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (292*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 - (4087*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/50 - (2039*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 - (2039*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (256*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/25 + (16071*k1*k2*k3*dot[y1, y3]^2*dot[y2, y3])/50 - (66921*k1*k2^2*k3*dot[y1, y3]^2*dot[y2, y3])/200 - (9531*k1*k2*k3^2*dot[y1, y3]^2*dot[y2, y3])/200 + (31401*k1*k2^2*k3^2*dot[y1, y3]^2*dot[y2, y3])/200 + (372891*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/400 - (107731*k1*k2^2*k3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/800 + (5903*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/400 + (2292*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/25 - (36343*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/160 - (4181*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/200 + (1381*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/25 - (3629*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/200 + (759*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/32 + (250909*k1*k2^2*k3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/800 - (2527*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/50 - (19923*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/400 + (400133*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/1600 + (23877*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/800 + (5481*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/100 + (18469*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/200 - (30377*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/800 + (68*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/5 - (1031*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/200 - (1972*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/25 + (748411*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/1600 - (11633*k1*k2^2*k3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/800 + (1469*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/16 - (35661*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 + (1245507*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/3200 - (121*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/50 - (17561*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/160 - (33063*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/400 - (1377*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 + (993*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 - (993*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 - (3747*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 - (757167*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/3200 + (58687*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/400 - (311*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/40 + (693*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/200 - (308937*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/800 - (1634*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 - (2069*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/100 - (1964*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/25 + (189*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/400 + (819*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/50 - (38649*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/800 + (6807*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/200 + (87*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/20 - (3179*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/100 + (717*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/50 + (828*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/25 - (531*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/100 - (1563*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/100 + (33*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/40 + (57*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/200 - (909*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/200 - (21*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/50 - (21*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/100 - (21*k1*k2*k3*dot[x2, x3]^3*dot[y1, y3]^2*dot[y2, y3])/100 - (21*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y3]^2*dot[y2, y3])/200 + (2655833*k1*k2*k3*dot[y2, y3]^2)/100 - (1471421*k1*k2^2*k3*dot[y2, y3]^2)/200 - (1471421*k1*k2*k3^2*dot[y2, y3]^2)/200 + (87967*k1*k2^2*k3^2*dot[y2, y3]^2)/50 + (666533*k1*k2*k3*dot[x1, x2]*dot[y2, y3]^2)/320 - (703509*k1*k2^2*k3*dot[x1, x2]*dot[y2, y3]^2)/200 + (457393*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3]^2)/400 + (73893*k1*k2^2*k3^2*dot[x1, x2]*dot[y2, y3]^2)/200 + (102411*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3]^2)/3200 + (227273*k1*k2^2*k3*dot[x1, x2]^2*dot[y2, y3]^2)/800 + (83703*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3]^2)/800 - (33337*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y2, y3]^2)/200 + (666533*k1*k2*k3*dot[x1, x3]*dot[y2, y3]^2)/320 + (457393*k1*k2^2*k3*dot[x1, x3]*dot[y2, y3]^2)/400 - (703509*k1*k2*k3^2*dot[x1, x3]*dot[y2, y3]^2)/200 + (73893*k1*k2^2*k3^2*dot[x1, x3]*dot[y2, y3]^2)/200 + (321573*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/100 - (856019*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/800 - (856019*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/800 + (102201*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/200 + (102411*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3]^2)/3200 + (83703*k1*k2^2*k3*dot[x1, x3]^2*dot[y2, y3]^2)/800 + (227273*k1*k2*k3^2*dot[x1, x3]^2*dot[y2, y3]^2)/800 - (33337*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y2, y3]^2)/200 - (2547373*k1*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/800 - (322717*k1*k2^2*k3*dot[x2, x3]*dot[y2, y3]^2)/400 - (322717*k1*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/400 + (96897*k1*k2^2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/100 + (219593*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/320 - (387339*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/400 - (54713*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/800 + (67267*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/80 - (38649*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3]^2)/800 - (87*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3]^2)/20 - (6807*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3]^2)/200 - (3179*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3]^2)/100 + (219593*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/320 - (54713*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/800 - (387339*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/400 + (67267*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/80 + (380507*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/800 - (23057*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/400 - (23057*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/400 - (4041*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/50 - (38649*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/800 - (6807*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/200 - (87*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/20 - (3179*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/100 - (1007927*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/400 - (571*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/50 + (191497*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^2)/1600 + (15233*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^2)/160 + (12011*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^2)/80 + (959*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^2)/200 + (191497*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/1600 + (12011*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/80 + (15233*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/160 + (959*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/200 - (1187*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/50 - (1939*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/200 - (1939*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/200 - (94*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/25 + (83507*k1*k2*k3*dot[x2, x3]^3*dot[y2, y3]^2)/400 - (7599*k1*k2^2*k3*dot[x2, x3]^3*dot[y2, y3]^2)/200 - (7599*k1*k2*k3^2*dot[x2, x3]^3*dot[y2, y3]^2)/200 - (2021*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y2, y3]^2)/25 - (611301*k1*k2*k3*dot[y1, y2]*dot[y2, y3]^2)/400 + (53301*k1*k2^2*k3*dot[y1, y2]*dot[y2, y3]^2)/100 + (4767*k1*k2*k3^2*dot[y1, y2]*dot[y2, y3]^2)/25 - (38817*k1*k2^2*k3^2*dot[y1, y2]*dot[y2, y3]^2)/200 - (200859*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3]^2)/800 - (137473*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3]^2)/800 - (14201*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y2, y3]^2)/80 + (55977*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y2, y3]^2)/200 + (12207*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3]^2)/3200 - (2691*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3]^2)/200 + (23367*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3]^2)/400 - (967*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3]^2)/40 + (1565103*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/320 - (192509*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/800 + (4027*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/400 - (72807*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/80 + (55347*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/320 - (8333*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/100 - (25913*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 + (8767*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 - (59271*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/1600 + (1913*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/100 + (2471*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/200 + (5531*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/400 + (678829*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/1600 - (71371*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/160 - (24619*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/400 + (13677*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/40 + (215657*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/320 - (10441*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/40 - (139707*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 + (28287*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/100 + (33*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/40 + (909*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 - (57*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 + (1283377*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/1600 - (13507*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/400 + (87111*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/400 - (21621*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 - (61351*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/1600 + (42*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/25 + (4813*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/200 + (977*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/50 + (717*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/50 - (828*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/25 + (531*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/100 - (1563*k1*k2^2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3]^2)/100 + (191497*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/1600 - (15233*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/160 - (12011*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/80 + (959*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/200 - (669*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/400 - (10341*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/25 + (1797*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/100 - (1797*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/100 - (2136*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/25 - (3*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/10 - (3*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3]^2)/20 - (63*k1*k2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3]^2)/160 + (8397*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3]^2)/200 - (3*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3]^2)/40 + (819*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y2]*dot[y2, y3]^2)/50 - (611301*k1*k2*k3*dot[y1, y3]*dot[y2, y3]^2)/400 + (4767*k1*k2^2*k3*dot[y1, y3]*dot[y2, y3]^2)/25 + (53301*k1*k2*k3^2*dot[y1, y3]*dot[y2, y3]^2)/100 - (38817*k1*k2^2*k3^2*dot[y1, y3]*dot[y2, y3]^2)/200 + (1565103*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/320 + (4027*k1*k2^2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/400 - (192509*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/800 - (72807*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/80 - (59271*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/1600 + (2471*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/200 + (1913*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/100 + (5531*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/400 - (200859*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/800 - (14201*k1*k2^2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/80 - (137473*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/800 + (55977*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (55347*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/320 - (25913*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 - (8333*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/100 + (8767*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (12207*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/3200 + (23367*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/400 - (2691*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/200 - (967*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/40 + (678829*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 - (24619*k1*k2^2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/400 - (71371*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/160 + (13677*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/40 + (1283377*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 + (87111*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/400 - (13507*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/400 - (21621*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (717*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/50 + (531*k1*k2^2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/100 - (828*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/25 - (1563*k1*k2^2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/100 + (215657*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/320 - (139707*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 - (10441*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/40 + (28287*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/100 - (61351*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 + (4813*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (42*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/25 + (977*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/50 + (33*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/40 - (57*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (909*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/200 + (191497*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/1600 - (12011*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/80 - (15233*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/160 + (959*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/200 - (10341*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/25 - (1797*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/100 + (1797*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/100 - (2136*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/25 - (669*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/400 - (3*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/10 - (3*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/20 - (63*k1*k2*k3*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3]^2)/160 - (3*k1*k2^2*k3*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3]^2)/40 + (8397*k1*k2*k3^2*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3]^2)/200 + (819*k1*k2^2*k3^2*dot[x2, x3]^3*dot[y1, y3]*dot[y2, y3]^2)/50 - (3867*k1*k2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 + (10557*k1*k2^2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 + (10557*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 - (17247*k1*k2^2*k3^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 + (1431*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (4949*k1*k2^2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 - (367*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/5 + (6609*k1*k2^2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/80 + 18*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2 - (279*k1*k2^2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 + (167*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/20 - (182*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 + (1431*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (367*k1*k2^2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/5 - (4949*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 + (6609*k1*k2^2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/80 + (516*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/5 + (113*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/10 + (113*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/10 - (371*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/10 + 18*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2 + (167*k1*k2^2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/20 - (279*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (182*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 + (3533*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 - (18223*k1*k2^2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 - (18223*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 + (11157*k1*k2^2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 - (4171*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 + (2321*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 + (3463*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (1269*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (21*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 + (21*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (4171*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 + (3463*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 + (2321*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 - (1269*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 + (2377*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 - (1209*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (1209*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (292*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 - (21*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 + (21*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/100 - (1187*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/50 + (1939*k1*k2^2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 + (1939*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/200 - (94*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/25 - (3*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/10 + (3*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/20 - (3*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/10 + (3*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3]^2)/20 + (4413*k1*k2*k3*dot[y2, y3]^3)/5 - (65841*k1*k2^2*k3*dot[y2, y3]^3)/200 - (65841*k1*k2*k3^2*dot[y2, y3]^3)/200 + (12663*k1*k2^2*k3^2*dot[y2, y3]^3)/100 + (15228*k1*k2*k3*dot[x1, x2]*dot[y2, y3]^3)/25 - (27857*k1*k2^2*k3*dot[x1, x2]*dot[y2, y3]^3)/160 - (13687*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3]^3)/160 - (12597*k1*k2^2*k3^2*dot[x1, x2]*dot[y2, y3]^3)/400 - (409*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3]^3)/50 + (49*k1*k2^2*k3*dot[x1, x2]^2*dot[y2, y3]^3)/200 - (2287*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3]^3)/200 + (191*k1*k2^2*k3^2*dot[x1, x2]^2*dot[y2, y3]^3)/25 + (15228*k1*k2*k3*dot[x1, x3]*dot[y2, y3]^3)/25 - (13687*k1*k2^2*k3*dot[x1, x3]*dot[y2, y3]^3)/160 - (27857*k1*k2*k3^2*dot[x1, x3]*dot[y2, y3]^3)/160 - (12597*k1*k2^2*k3^2*dot[x1, x3]*dot[y2, y3]^3)/400 + (26359*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^3)/100 - (14793*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^3)/400 - (14793*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^3)/400 - (5783*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^3)/200 - (409*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3]^3)/50 - (2287*k1*k2^2*k3*dot[x1, x3]^2*dot[y2, y3]^3)/200 + (49*k1*k2*k3^2*dot[x1, x3]^2*dot[y2, y3]^3)/200 + (191*k1*k2^2*k3^2*dot[x1, x3]^2*dot[y2, y3]^3)/25 - (19523*k1*k2*k3*dot[x2, x3]*dot[y2, y3]^3)/16 + (61883*k1*k2^2*k3*dot[x2, x3]*dot[y2, y3]^3)/160 + (61883*k1*k2*k3^2*dot[x2, x3]*dot[y2, y3]^3)/160 - (18117*k1*k2^2*k3^2*dot[x2, x3]*dot[y2, y3]^3)/200 - (335657*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^3)/800 + (77453*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^3)/800 + (61201*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^3)/400 - (3117*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^3)/200 - (21*k1*k2*k3*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3]^3)/100 + (21*k1*k2*k3^2*dot[x1, x2]^2*dot[x2, x3]*dot[y2, y3]^3)/200 - (335657*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/800 + (61201*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/400 + (77453*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/800 - (3117*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/200 - (4087*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/50 + (2039*k1*k2^2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/200 + (2039*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/200 + (256*k1*k2^2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^3)/25 - (21*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^3)/100 + (21*k1*k2^2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^3)/200 + (83507*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3]^3)/400 + (7599*k1*k2^2*k3*dot[x2, x3]^2*dot[y2, y3]^3)/200 + (7599*k1*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^3)/200 - (2021*k1*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3]^3)/25 - (63*k1*k2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^3)/160 - (8397*k1*k2^2*k3*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^3)/200 + (3*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^3)/40 + (819*k1*k2^2*k3^2*dot[x1, x2]*dot[x2, x3]^2*dot[y2, y3]^3)/50 - (63*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^3)/160 + (3*k1*k2^2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^3)/40 - (8397*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^3)/200 + (819*k1*k2^2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^3)/50},
  {"V0V0V8-L", 1, 0, -4/3, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (302064*k3)/25 + (65586*k3^3)/25},
  {"V0V2V6-L", 1, 0, -4/3, {{1, 2, 3}, {1, 3, 2}, {2, 1, 3}, {2, 3, 1}, {3, 1, 2}, {3, 2, 1}}, (10617*k2*k3^2)/2 - (3170277*k2*k3*dot[x2, x3])/160 + (21764421*k2*k3^2*dot[x2, x3])/400 - (317217*k2*k3^3*dot[x2, x3])/200 - (3078483*k2*k3*dot[x2, x3]^2)/1600 - (341253*k2*k3^2*dot[x2, x3]^2)/800 + (34041*k2*k3^3*dot[x2, x3]^2)/400 + (3170277*k2*k3*dot[y2, y3])/160 + (21764421*k2*k3^2*dot[y2, y3])/400 + (317217*k2*k3^3*dot[y2, y3])/200 - (1381323*k2*k3^2*dot[x2, x3]*dot[y2, y3])/25 - (5111523*k2*k3*dot[x2, x3]^2*dot[y2, y3])/3200 + (3185319*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/800 + (60093*k2*k3^3*dot[x2, x3]^2*dot[y2, y3])/400 + (3078483*k2*k3*dot[y2, y3]^2)/1600 - (341253*k2*k3^2*dot[y2, y3]^2)/800 - (34041*k2*k3^3*dot[y2, y3]^2)/400 + (5111523*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/3200 + (3185319*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/800 - (60093*k2*k3^3*dot[x2, x3]*dot[y2, y3]^2)/400 - (1610883*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/800},
  {"V0V4V4-L", 1, 0, -4/3, {{1, 2, 3}, {2, 1, 3}, {3, 1, 2}}, (61857*k2^2*k3)/25 + (61857*k2*k3^2)/25 + (756993*k2*k3*dot[x2, x3])/10 + (303519*k2^2*k3*dot[x2, x3])/4 + (303519*k2*k3^2*dot[x2, x3])/4 - (39363*k2^2*k3^2*dot[x2, x3])/20 - (15576297*k2*k3*dot[x2, x3]^2)/160 - (585831*k2^2*k3*dot[x2, x3]^2)/80 - (585831*k2*k3^2*dot[x2, x3]^2)/80 - (488559*k2^2*k3^2*dot[x2, x3]^2)/200 - (933279*k2*k3*dot[x2, x3]^3)/320 - (567183*k2^2*k3*dot[x2, x3]^3)/800 - (567183*k2*k3^2*dot[x2, x3]^3)/800 - (5349*k2^2*k3^2*dot[x2, x3]^3)/40 - (756993*k2*k3*dot[y2, y3])/10 + (303519*k2^2*k3*dot[y2, y3])/4 + (303519*k2*k3^2*dot[y2, y3])/4 + (39363*k2^2*k3^2*dot[y2, y3])/20 - (1642653*k2^2*k3*dot[x2, x3]*dot[y2, y3])/80 - (1642653*k2*k3^2*dot[x2, x3]*dot[y2, y3])/80 + (33938829*k2*k3*dot[x2, x3]^2*dot[y2, y3])/1600 - (1008663*k2^2*k3*dot[x2, x3]^2*dot[y2, y3])/100 - (1008663*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/100 + (5079*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3])/20 + (4711977*k2*k3*dot[x2, x3]^3*dot[y2, y3])/3200 + (486291*k2^2*k3*dot[x2, x3]^3*dot[y2, y3])/1600 + (486291*k2*k3^2*dot[x2, x3]^3*dot[y2, y3])/1600 + (16869*k2^2*k3^2*dot[x2, x3]^3*dot[y2, y3])/160 + (15576297*k2*k3*dot[y2, y3]^2)/160 - (585831*k2^2*k3*dot[y2, y3]^2)/80 - (585831*k2*k3^2*dot[y2, y3]^2)/80 + (488559*k2^2*k3^2*dot[y2, y3]^2)/200 - (33938829*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/1600 - (1008663*k2^2*k3*dot[x2, x3]*dot[y2, y3]^2)/100 - (1008663*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/100 - (5079*k2^2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/20 + (1609983*k2^2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/1600 + (1609983*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/1600 - (5201577*k2*k3*dot[x2, x3]^3*dot[y2, y3]^2)/6400 - (395091*k2^2*k3*dot[x2, x3]^3*dot[y2, y3]^2)/3200 - (395091*k2*k3^2*dot[x2, x3]^3*dot[y2, y3]^2)/3200 + (2997*k2^2*k3^2*dot[x2, x3]^3*dot[y2, y3]^2)/400 + (933279*k2*k3*dot[y2, y3]^3)/320 - (567183*k2^2*k3*dot[y2, y3]^3)/800 - (567183*k2*k3^2*dot[y2, y3]^3)/800 + (5349*k2^2*k3^2*dot[y2, y3]^3)/40 - (4711977*k2*k3*dot[x2, x3]*dot[y2, y3]^3)/3200 + (486291*k2^2*k3*dot[x2, x3]*dot[y2, y3]^3)/1600 + (486291*k2*k3^2*dot[x2, x3]*dot[y2, y3]^3)/1600 - (16869*k2^2*k3^2*dot[x2, x3]*dot[y2, y3]^3)/160 + (5201577*k2*k3*dot[x2, x3]^2*dot[y2, y3]^3)/6400 - (395091*k2^2*k3*dot[x2, x3]^2*dot[y2, y3]^3)/3200 - (395091*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^3)/3200 - (2997*k2^2*k3^2*dot[x2, x3]^2*dot[y2, y3]^3)/400 - (147501*k2^2*k3*dot[x2, x3]^3*dot[y2, y3]^3)/3200 - (147501*k2*k3^2*dot[x2, x3]^3*dot[y2, y3]^3)/3200},
  {"V2V2V4-L", 1, 0, -4/3, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (25389*k1*k2*k3)/5 - (8078919*k1*k2*k3*dot[x1, x2])/400 - (361929*k1*k2*k3^2*dot[x1, x2])/200 + (161541*k1*k2*k3*dot[x1, x2]^2)/40 + (7621*k1*k2*k3^2*dot[x1, x2]^2)/200 + (30985173*k1*k2*k3*dot[x1, x3])/400 - (106251*k1*k2*k3^2*dot[x1, x3])/50 - (35469009*k1*k2*k3*dot[x1, x2]*dot[x1, x3])/3200 - (26581*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3])/400 + (4271637*k1*k2*k3*dot[x1, x3]^2)/640 + (14017*k1*k2*k3^2*dot[x1, x3]^2)/200 + (30985173*k1*k2*k3*dot[x2, x3])/400 - (106251*k1*k2*k3^2*dot[x2, x3])/50 - (35469009*k1*k2*k3*dot[x1, x2]*dot[x2, x3])/3200 - (26581*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3])/400 + (5090271*k1*k2*k3*dot[x1, x3]*dot[x2, x3])/1600 - (519719*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3])/200 + (4217169*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/800 + (38501*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/800 - (273567*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3])/320 - (117699*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3])/800 + (4271637*k1*k2*k3*dot[x2, x3]^2)/640 + (14017*k1*k2*k3^2*dot[x2, x3]^2)/200 - (273567*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2)/320 - (117699*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2)/800 - (8078919*k1*k2*k3*dot[y1, y2])/400 + (361929*k1*k2*k3^2*dot[y1, y2])/200 - (75104343*k1*k2*k3*dot[x1, x2]*dot[y1, y2])/1600 + (6459*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2])/640 - (132223*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2])/1600 + (68615103*k1*k2*k3*dot[x1, x3]*dot[y1, y2])/1600 - (417231*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2])/160 - (368199*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/128 + (287819*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/1600 + (27240459*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2])/6400 - (47389*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2])/1600 + (68615103*k1*k2*k3*dot[x2, x3]*dot[y1, y2])/1600 - (417231*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2])/160 - (368199*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/128 + (287819*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/1600 + (48732249*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/320 + (105487*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/200 - (7057617*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/6400 - (36259*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/320 + (10427661*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/3200 - (280161*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2])/3200 + (27240459*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2])/6400 - (47389*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2])/1600 + (10427661*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/3200 - (280161*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2])/3200 + (161541*k1*k2*k3*dot[y1, y2]^2)/40 - (7621*k1*k2*k3^2*dot[y1, y2]^2)/200 + (6459*k1*k2*k3*dot[x1, x2]*dot[y1, y2]^2)/640 + (132223*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]^2)/1600 + (43113*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]^2)/400 + (688861*k1*k2*k3*dot[x1, x3]*dot[y1, y2]^2)/640 - (72091*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]^2)/800 - (274657*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/400 + (42587*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/1600 - (111969*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]^2)/640 - (21039*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]^2)/3200 + (688861*k1*k2*k3*dot[x2, x3]*dot[y1, y2]^2)/640 - (72091*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]^2)/800 - (274657*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/400 + (42587*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/1600 - (240427*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/3200 + (187921*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/1600 + (61109*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/100 + (10531*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/400 + (236687*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/6400 - (781*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]^2)/128 - (111969*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]^2)/640 - (21039*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]^2)/3200 + (236687*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/6400 - (781*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]^2)/128 + (30985173*k1*k2*k3*dot[y1, y3])/400 + (106251*k1*k2*k3^2*dot[y1, y3])/50 + (68615103*k1*k2*k3*dot[x1, x2]*dot[y1, y3])/1600 + (417231*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3])/160 + (688861*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3])/640 + (72091*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3])/800 - (31918323*k1*k2*k3*dot[x1, x3]*dot[y1, y3])/320 + (107171*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/800 + (13601*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/64 + (10341139*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3])/6400 + (64351*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3])/800 + (158093937*k1*k2*k3*dot[x2, x3]*dot[y1, y3])/1600 + (117744719*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/3200 - (256127*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/200 - (102122311*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/3200 + (966137*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/1600 - (12743227*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/6400 + (72781*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/640 - (5211*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/3200 + (49251*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3])/800 + (7319903*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3])/1280 + (117667*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3])/320 + (575607*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/3200 + (17031*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3])/400 - (35469009*k1*k2*k3*dot[y1, y2]*dot[y1, y3])/3200 + (26581*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3])/400 - (368199*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/128 - (287819*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/1600 - (274657*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/400 - (42587*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/1600 + (107171*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/800 - (13601*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/64 + (11626019*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/3200 - (305779*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/160 - (14587*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/200 + (117744719*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/3200 + (256127*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/200 - (356389*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/1280 - (448791*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/320 + (1837759*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/3200 + (211629*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 - (321093*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/3200 + (7461257*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/6400 - (8359*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/128 + (665251*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/1280 + (158459*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/3200 + (3053191*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/12800 + (1531*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/160 + (4271637*k1*k2*k3*dot[y1, y3]^2)/640 - (14017*k1*k2*k3^2*dot[y1, y3]^2)/200 + (27240459*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2)/6400 + (47389*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2)/1600 - (111969*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2)/640 + (21039*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2)/3200 + (10341139*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2)/6400 - (64351*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2)/800 - (305779*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/160 + (14587*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/200 - (1656681*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2)/3200 + (7319903*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2)/1280 - (117667*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2)/320 + (665251*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/1280 - (158459*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/3200 + (1849211*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/1280 + (15023*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/800 + (3092009*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/6400 + (4657*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/640 - (542029*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/6400 + (20977*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2)/1600 + (1158657*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2)/6400 - (323111*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/12800 + (10403*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2)/3200 + (30985173*k1*k2*k3*dot[y2, y3])/400 + (106251*k1*k2*k3^2*dot[y2, y3])/50 + (68615103*k1*k2*k3*dot[x1, x2]*dot[y2, y3])/1600 + (417231*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3])/160 + (688861*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3])/640 + (72091*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3])/800 + (158093937*k1*k2*k3*dot[x1, x3]*dot[y2, y3])/1600 + (117744719*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/3200 - (256127*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/200 + (7319903*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3])/1280 + (117667*k1*k2*k3^2*dot[x1, x3]^2*dot[y2, y3])/320 - (31918323*k1*k2*k3*dot[x2, x3]*dot[y2, y3])/320 + (107171*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/800 + (13601*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/64 - (102122311*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/3200 + (966137*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/1600 - (12743227*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/6400 + (72781*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/640 + (575607*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/3200 + (17031*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3])/400 + (10341139*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3])/6400 + (64351*k1*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/800 - (5211*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/3200 + (49251*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3])/800 - (35469009*k1*k2*k3*dot[y1, y2]*dot[y2, y3])/3200 + (26581*k1*k2*k3^2*dot[y1, y2]*dot[y2, y3])/400 - (368199*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/128 - (287819*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/1600 - (274657*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/400 - (42587*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/1600 + (117744719*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/3200 + (256127*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/200 - (356389*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/1280 + (665251*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/1280 + (158459*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/3200 + (107171*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 - (13601*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/64 + (11626019*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/3200 - (448791*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/320 + (1837759*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/3200 + (211629*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 - (321093*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/3200 + (3053191*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/12800 + (1531*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/160 - (305779*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/160 - (14587*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/200 + (7461257*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/6400 - (8359*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/128 + (5090271*k1*k2*k3*dot[y1, y3]*dot[y2, y3])/1600 + (519719*k1*k2*k3^2*dot[y1, y3]*dot[y2, y3])/200 + (48732249*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/320 - (105487*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/200 - (240427*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/3200 - (187921*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/1600 - (102122311*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/3200 - (966137*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/1600 - (448791*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/320 - (1837759*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/3200 + (1849211*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/1280 - (15023*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/800 - (102122311*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 - (966137*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/1600 - (448791*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/320 - (1837759*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 - (8534951*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 + (9671359*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/6400 - (28169*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/800 + (6423757*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/12800 + (52523*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/3200 + (1849211*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/1280 - (15023*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/800 + (6423757*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/12800 + (52523*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/3200 + (4217169*k1*k2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (38501*k1*k2*k3^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (7057617*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/6400 + (36259*k1*k2*k3^2*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/320 + (61109*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/100 - (10531*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (12743227*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/6400 - (72781*k1*k2*k3^2*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/640 + (211629*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (321093*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/3200 + (3092009*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/6400 - (4657*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/640 - (12743227*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/6400 - (72781*k1*k2*k3^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/640 + (211629*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (321093*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/3200 + (9671359*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/6400 + (28169*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (150697*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (286393*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1280 + (1507*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (3092009*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/6400 - (4657*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/640 - (286393*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1280 + (1507*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (273567*k1*k2*k3*dot[y1, y3]^2*dot[y2, y3])/320 + (117699*k1*k2*k3^2*dot[y1, y3]^2*dot[y2, y3])/800 + (10427661*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/3200 + (280161*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]^2*dot[y2, y3])/3200 + (236687*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/6400 + (781*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]^2*dot[y2, y3])/128 - (5211*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/3200 - (49251*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/800 + (7461257*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/6400 + (8359*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2*dot[y2, y3])/128 - (542029*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/6400 - (20977*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]^2*dot[y2, y3])/1600 + (575607*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/3200 - (17031*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/400 + (3053191*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/12800 - (1531*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/160 + (6423757*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/12800 - (52523*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/3200 - (286393*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/1280 - (1507*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/800 - (126801*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]^2*dot[y2, y3])/800 - (323111*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/12800 - (10403*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/3200 + (25263*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]^2*dot[y2, y3])/1600 + (4271637*k1*k2*k3*dot[y2, y3]^2)/640 - (14017*k1*k2*k3^2*dot[y2, y3]^2)/200 + (27240459*k1*k2*k3*dot[x1, x2]*dot[y2, y3]^2)/6400 + (47389*k1*k2*k3^2*dot[x1, x2]*dot[y2, y3]^2)/1600 - (111969*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3]^2)/640 + (21039*k1*k2*k3^2*dot[x1, x2]^2*dot[y2, y3]^2)/3200 + (7319903*k1*k2*k3*dot[x1, x3]*dot[y2, y3]^2)/1280 - (117667*k1*k2*k3^2*dot[x1, x3]*dot[y2, y3]^2)/320 + (665251*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/1280 - (158459*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/3200 + (1158657*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3]^2)/6400 + (10341139*k1*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/6400 - (64351*k1*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/800 - (305779*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/160 + (14587*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/200 + (1849211*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/1280 + (15023*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/800 + (3092009*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/6400 + (4657*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/640 - (323111*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/12800 + (10403*k1*k2*k3^2*dot[x1, x3]^2*dot[x2, x3]*dot[y2, y3]^2)/3200 - (1656681*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/3200 - (542029*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/6400 + (20977*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]^2*dot[y2, y3]^2)/1600 - (273567*k1*k2*k3*dot[y1, y3]*dot[y2, y3]^2)/320 + (117699*k1*k2*k3^2*dot[y1, y3]*dot[y2, y3]^2)/800 + (10427661*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/3200 + (280161*k1*k2*k3^2*dot[x1, x2]*dot[y1, y3]*dot[y2, y3]^2)/3200 + (236687*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/6400 + (781*k1*k2*k3^2*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3]^2)/128 + (575607*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/3200 - (17031*k1*k2*k3^2*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/400 + (3053191*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/12800 - (1531*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3]^2)/160 - (323111*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/12800 - (10403*k1*k2*k3^2*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/3200 - (5211*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/3200 - (49251*k1*k2*k3^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/800 + (7461257*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/6400 + (8359*k1*k2*k3^2*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/128 + (6423757*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/12800 - (52523*k1*k2*k3^2*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/3200 - (286393*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1280 - (1507*k1*k2*k3^2*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/800 + (25263*k1*k2*k3*dot[x1, x3]^2*dot[x2, x3]*dot[y1, y3]*dot[y2, y3]^2)/1600 - (542029*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/6400 - (20977*k1*k2*k3^2*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/1600 - (126801*k1*k2*k3*dot[x1, x3]*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3]^2)/800},
  {"V0V0V6-LL", 2, 0, 7/30, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-15913038*k3)/35 + (704160*k3^3)/7},
  {"V0V0V6-LR", 1, 1, 4/9, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-4075318*k3)/25 + (2930563*k3^3)/50},
  {"V0V2V4-LL", 2, 0, 7/30, {{1, 2, 3}, {1, 3, 2}, {2, 1, 3}, {2, 3, 1}, {3, 1, 2}, {3, 2, 1}}, (10513512*k2*k3^2)/35 + (15261831*k2*k3*dot[x2, x3])/140 + (1875972*k2*k3^2*dot[x2, x3])/5 + (201711*k2*k3*dot[x2, x3]^2)/40 - (56937*k2*k3^2*dot[x2, x3]^2)/35 - (15261831*k2*k3*dot[y2, y3])/140 + (1875972*k2*k3^2*dot[y2, y3])/5 - (6909372*k2*k3^2*dot[x2, x3]*dot[y2, y3])/35 - (189687*k2*k3*dot[x2, x3]^2*dot[y2, y3])/280 + (250017*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/70 - (201711*k2*k3*dot[y2, y3]^2)/40 - (56937*k2*k3^2*dot[y2, y3]^2)/35 + (189687*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/280 + (250017*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/70 - (17631*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/14},
  {"V0V2V4-LR", 1, 1, 4/9, {{1, 2, 3}, {1, 3, 2}, {2, 1, 3}, {2, 3, 1}, {3, 1, 2}, {3, 2, 1}}, (20823267*k2*k3^2)/100 - (2636881*k2*k3*dot[x2, x3])/100 + (2632703*k2*k3^2*dot[x2, x3])/16 - (21191591*k2*k3*dot[x2, x3]^2)/400 - (7615193*k2*k3^2*dot[x2, x3]^2)/800 + (2636881*k2*k3*dot[y2, y3])/100 + (2632703*k2*k3^2*dot[y2, y3])/16 - (23326977*k2*k3^2*dot[x2, x3]*dot[y2, y3])/800 + (8170801*k2*k3*dot[x2, x3]^2*dot[y2, y3])/640 - (2325167*k2*k3^2*dot[x2, x3]^2*dot[y2, y3])/320 + (21191591*k2*k3*dot[y2, y3]^2)/400 - (7615193*k2*k3^2*dot[y2, y3]^2)/800 - (8170801*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/640 - (2325167*k2*k3^2*dot[x2, x3]*dot[y2, y3]^2)/320 + (10537771*k2*k3^2*dot[x2, x3]^2*dot[y2, y3]^2)/3200},
  {"V2V2V2-LL", 2, 0, 7/30, {{1, 2, 3}}, (21027816*k1*k2*k3)/35 + (13297761*k1*k2*k3*dot[x1, x2])/35 + (19029*k1*k2*k3*dot[x1, x2]^2)/70 + (13297761*k1*k2*k3*dot[x1, x3])/35 + (15594*k1*k2*k3*dot[x1, x2]*dot[x1, x3])/5 + (19029*k1*k2*k3*dot[x1, x3]^2)/70 + (13297761*k1*k2*k3*dot[x2, x3])/35 + (15594*k1*k2*k3*dot[x1, x2]*dot[x2, x3])/5 + (15594*k1*k2*k3*dot[x1, x3]*dot[x2, x3])/5 + (40419*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/10 + (19029*k1*k2*k3*dot[x2, x3]^2)/70 + (13297761*k1*k2*k3*dot[y1, y2])/35 - (14406093*k1*k2*k3*dot[x1, x2]*dot[y1, y2])/35 + (61286*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2])/35 + (7636371*k1*k2*k3*dot[x1, x3]*dot[y1, y2])/35 - (140579*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/70 + (98821*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2])/70 + (7636371*k1*k2*k3*dot[x2, x3]*dot[y1, y2])/35 - (140579*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/70 + (1843466*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/35 - (169511*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/140 + (98821*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2])/70 + (19029*k1*k2*k3*dot[y1, y2]^2)/70 + (61286*k1*k2*k3*dot[x1, x2]*dot[y1, y2]^2)/35 + (22614*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]^2)/35 + (98821*k1*k2*k3*dot[x1, x3]*dot[y1, y2]^2)/70 - (89473*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/280 - (4707*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]^2)/35 + (98821*k1*k2*k3*dot[x2, x3]*dot[y1, y2]^2)/70 - (89473*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/280 + (79843*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/140 + (1983*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/35 - (4707*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]^2)/35 + (13297761*k1*k2*k3*dot[y1, y3])/35 + (7636371*k1*k2*k3*dot[x1, x2]*dot[y1, y3])/35 + (98821*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3])/70 - (14406093*k1*k2*k3*dot[x1, x3]*dot[y1, y3])/35 - (140579*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/70 + (61286*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3])/35 + (7636371*k1*k2*k3*dot[x2, x3]*dot[y1, y3])/35 + (1843466*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/35 - (140579*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/70 - (169511*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/140 + (98821*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3])/70 + (15594*k1*k2*k3*dot[y1, y2]*dot[y1, y3])/5 - (140579*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/70 - (89473*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/280 - (140579*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/70 - (30529*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/14 - (89473*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/280 + (1843466*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/35 + (32747*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/140 + (32747*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/140 + (14437*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/28 + (79843*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/140 + (19029*k1*k2*k3*dot[y1, y3]^2)/70 + (98821*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2)/70 - (4707*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2)/35 + (61286*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2)/35 - (89473*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/280 + (22614*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2)/35 + (98821*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2)/70 + (79843*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/140 - (89473*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/280 + (1983*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/35 - (4707*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2)/35 + (13297761*k1*k2*k3*dot[y2, y3])/35 + (7636371*k1*k2*k3*dot[x1, x2]*dot[y2, y3])/35 + (98821*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3])/70 + (7636371*k1*k2*k3*dot[x1, x3]*dot[y2, y3])/35 + (1843466*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/35 + (98821*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3])/70 - (14406093*k1*k2*k3*dot[x2, x3]*dot[y2, y3])/35 - (140579*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/70 - (140579*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/70 - (169511*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/140 + (61286*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3])/35 + (15594*k1*k2*k3*dot[y1, y2]*dot[y2, y3])/5 - (140579*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/70 - (89473*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/280 + (1843466*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/35 + (32747*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/140 + (79843*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/140 - (140579*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/70 - (30529*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/14 + (32747*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/140 + (14437*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/28 - (89473*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/280 + (15594*k1*k2*k3*dot[y1, y3]*dot[y2, y3])/5 + (1843466*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/35 + (79843*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/140 - (140579*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/70 + (32747*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/140 - (89473*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/280 - (140579*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/70 + (32747*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/140 - (30529*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/14 + (14437*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/28 - (89473*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/280 + (40419*k1*k2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/10 - (169511*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/140 + (1983*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/35 - (169511*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/140 + (14437*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/28 + (1983*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/35 - (169511*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/140 + (14437*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/28 + (14437*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/28 + (7344*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/35 + (1983*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/35 + (19029*k1*k2*k3*dot[y2, y3]^2)/70 + (98821*k1*k2*k3*dot[x1, x2]*dot[y2, y3]^2)/70 - (4707*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3]^2)/35 + (98821*k1*k2*k3*dot[x1, x3]*dot[y2, y3]^2)/70 + (79843*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/140 - (4707*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3]^2)/35 + (61286*k1*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/35 - (89473*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/280 - (89473*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/280 + (1983*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/35 + (22614*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/35},
  {"V2V2V2-LR", 1, 1, 4/9, {{1, 2, 3}}, (22978581*k1*k2*k3)/50 + (3377429*k1*k2*k3*dot[x1, x2])/16 + (15443197*k1*k2*k3*dot[x1, x2]^2)/800 + (3377429*k1*k2*k3*dot[x1, x3])/16 - (4075683*k1*k2*k3*dot[x1, x2]*dot[x1, x3])/200 + (15443197*k1*k2*k3*dot[x1, x3]^2)/800 + (3377429*k1*k2*k3*dot[x2, x3])/16 - (4075683*k1*k2*k3*dot[x1, x2]*dot[x2, x3])/200 - (4075683*k1*k2*k3*dot[x1, x3]*dot[x2, x3])/200 + (8563797*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3])/400 + (15443197*k1*k2*k3*dot[x2, x3]^2)/800 + (3377429*k1*k2*k3*dot[y1, y2])/16 - (14053304*k1*k2*k3*dot[x1, x2]*dot[y1, y2])/25 + (1622539*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2])/1600 + (58862153*k1*k2*k3*dot[x1, x3]*dot[y1, y2])/100 - (56178271*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2])/1600 + (7035199*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2])/800 + (58862153*k1*k2*k3*dot[x2, x3]*dot[y1, y2])/100 - (56178271*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2])/1600 + (10815339*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/40 - (1123053*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2])/200 + (7035199*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2])/800 + (15443197*k1*k2*k3*dot[y1, y2]^2)/800 + (1622539*k1*k2*k3*dot[x1, x2]*dot[y1, y2]^2)/1600 - (166557*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]^2)/200 + (7035199*k1*k2*k3*dot[x1, x3]*dot[y1, y2]^2)/800 - (6003577*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]^2)/3200 - (650067*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]^2)/1600 + (7035199*k1*k2*k3*dot[x2, x3]*dot[y1, y2]^2)/800 - (6003577*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]^2)/3200 + (338997*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/1600 + (657093*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]^2)/800 - (650067*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]^2)/1600 + (3377429*k1*k2*k3*dot[y1, y3])/16 + (58862153*k1*k2*k3*dot[x1, x2]*dot[y1, y3])/100 + (7035199*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3])/800 - (14053304*k1*k2*k3*dot[x1, x3]*dot[y1, y3])/25 - (56178271*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3])/1600 + (1622539*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3])/1600 + (58862153*k1*k2*k3*dot[x2, x3]*dot[y1, y3])/100 + (10815339*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3])/40 - (56178271*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/1600 - (1123053*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3])/200 + (7035199*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3])/800 - (4075683*k1*k2*k3*dot[y1, y2]*dot[y1, y3])/200 - (56178271*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3])/1600 - (6003577*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3])/3200 - (56178271*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/1600 + (9399963*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3])/400 - (6003577*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3])/3200 + (10815339*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/40 - (6976731*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 - (6976731*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/800 + (2308569*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3])/1600 + (338997*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3])/1600 + (15443197*k1*k2*k3*dot[y1, y3]^2)/800 + (7035199*k1*k2*k3*dot[x1, x2]*dot[y1, y3]^2)/800 - (650067*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]^2)/1600 + (1622539*k1*k2*k3*dot[x1, x3]*dot[y1, y3]^2)/1600 - (6003577*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]^2)/3200 - (166557*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]^2)/200 + (7035199*k1*k2*k3*dot[x2, x3]*dot[y1, y3]^2)/800 + (338997*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]^2)/1600 - (6003577*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/3200 + (657093*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]^2)/800 - (650067*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]^2)/1600 + (3377429*k1*k2*k3*dot[y2, y3])/16 + (58862153*k1*k2*k3*dot[x1, x2]*dot[y2, y3])/100 + (7035199*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3])/800 + (58862153*k1*k2*k3*dot[x1, x3]*dot[y2, y3])/100 + (10815339*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3])/40 + (7035199*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3])/800 - (14053304*k1*k2*k3*dot[x2, x3]*dot[y2, y3])/25 - (56178271*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3])/1600 - (56178271*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/1600 - (1123053*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3])/200 + (1622539*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3])/1600 - (4075683*k1*k2*k3*dot[y1, y2]*dot[y2, y3])/200 - (56178271*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y2, y3])/1600 - (6003577*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y2, y3])/3200 + (10815339*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/40 - (6976731*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y2, y3])/800 + (338997*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y2, y3])/1600 - (56178271*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/1600 + (9399963*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/400 - (6976731*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/800 + (2308569*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y2, y3])/1600 - (6003577*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y2, y3])/3200 - (4075683*k1*k2*k3*dot[y1, y3]*dot[y2, y3])/200 + (10815339*k1*k2*k3*dot[x1, x2]*dot[y1, y3]*dot[y2, y3])/40 + (338997*k1*k2*k3*dot[x1, x2]^2*dot[y1, y3]*dot[y2, y3])/1600 - (56178271*k1*k2*k3*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/1600 - (6976731*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y3]*dot[y2, y3])/800 - (6003577*k1*k2*k3*dot[x1, x3]^2*dot[y1, y3]*dot[y2, y3])/3200 - (56178271*k1*k2*k3*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/1600 - (6976731*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/800 + (9399963*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/400 + (2308569*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y3]*dot[y2, y3])/1600 - (6003577*k1*k2*k3*dot[x2, x3]^2*dot[y1, y3]*dot[y2, y3])/3200 + (8563797*k1*k2*k3*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 - (1123053*k1*k2*k3*dot[x1, x2]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (657093*k1*k2*k3*dot[x1, x2]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (1123053*k1*k2*k3*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (2308569*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 + (657093*k1*k2*k3*dot[x1, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 - (1123053*k1*k2*k3*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/200 + (2308569*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 + (2308569*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/1600 - (10383*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/400 + (657093*k1*k2*k3*dot[x2, x3]^2*dot[y1, y2]*dot[y1, y3]*dot[y2, y3])/800 + (15443197*k1*k2*k3*dot[y2, y3]^2)/800 + (7035199*k1*k2*k3*dot[x1, x2]*dot[y2, y3]^2)/800 - (650067*k1*k2*k3*dot[x1, x2]^2*dot[y2, y3]^2)/1600 + (7035199*k1*k2*k3*dot[x1, x3]*dot[y2, y3]^2)/800 + (338997*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[y2, y3]^2)/1600 - (650067*k1*k2*k3*dot[x1, x3]^2*dot[y2, y3]^2)/1600 + (1622539*k1*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/1600 - (6003577*k1*k2*k3*dot[x1, x2]*dot[x2, x3]*dot[y2, y3]^2)/3200 - (6003577*k1*k2*k3*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/3200 + (657093*k1*k2*k3*dot[x1, x2]*dot[x1, x3]*dot[x2, x3]*dot[y2, y3]^2)/800 - (166557*k1*k2*k3*dot[x2, x3]^2*dot[y2, y3]^2)/200},
  {"V0V0V4-LLL", 3, 0, -28/1485, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-948445713*k3)/140},
  {"V0V0V4-LLR", 2, 1, -7/45, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-15435174*k3)/7},
  {"V0V2V2-LLL", 3, 0, -28/1485, {{1, 2, 3}, {2, 1, 3}, {3, 1, 2}}, (218413773*k2*k3*dot[x2, x3])/280 + (3017223*k2*k3*dot[x2, x3]^2)/80 - (218413773*k2*k3*dot[y2, y3])/280 - (17027307*k2*k3*dot[x2, x3]^2*dot[y2, y3])/1120 - (3017223*k2*k3*dot[y2, y3]^2)/80 + (17027307*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/1120},
  {"V0V2V2-LLR", 2, 1, -7/45, {{1, 2, 3}, {2, 1, 3}, {3, 1, 2}}, (21572197*k2*k3*dot[x2, x3])/28 + (6809721*k2*k3*dot[x2, x3]^2)/280 - (21572197*k2*k3*dot[y2, y3])/28 - (131461*k2*k3*dot[x2, x3]^2*dot[y2, y3])/56 - (6809721*k2*k3*dot[y2, y3]^2)/280 + (131461*k2*k3*dot[x2, x3]*dot[y2, y3]^2)/56},
  {"V0V0V2-LLLL", 4, 0, 7/7920, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-1332528624*k3)/5},
  {"V0V0V2-LLLR", 3, 1, 56/4455, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-7889451273*k3)/280},
  {"V0V0V2-LLRR", 2, 2, 49/3600, {{1, 2, 3}, {1, 3, 2}, {2, 3, 1}}, (-1057277824*k3)/49},
  {"V0V0V0-LLLLL", 5, 0, -7/257400, {{1, 2, 3}}, 0},
  {"V0V0V0-LLLLR", 4, 1, -7/11880, {{1, 2, 3}}, 0},
  {"V0V0V0-LLLRR", 3, 2, -49/22275, {{1, 2, 3}}, 0}
}

